Asteroseismology of luminous red giants with Kepler I: Long Period Variables with radial and non-radial modes

While long period variables (LPVs) have been extensively investigated, especially with MACHO and OGLE data for the Magellanic Clouds, there still exist open questions in their pulsations regarding the excitation mechanisms, radial order and angular degree assignment. Here, we perform asteroseismic analyses on LPVs observed by the 4-year Kepler mission. Using a cross-correlation method, we detect unambiguous pulsation ridges associated with radial fundamental modes ($n=1$) and overtones ($n\geqslant2$), where the radial order assignment is made by using theoretical frequencies and observed frequencies. Our results confirm that the amplitude variability seen in semiregulars is consistent with oscillations being solar-like. We identify that the dipole modes, $l=1$, are dominant in the radial orders of $3\leq n \leq6$, and that quadrupole modes, $l=2$, are dominant in the first overtone $n=2$. A test of seismic scaling relations using Gaia DR2 parallaxes reveals the possibility that the relations break down when $\nu_{\rm max}$ $\lesssim$ 3 $\mu$Hz (R $\gtrsim$ 40 R$_{\odot}$, or log $\rm L/L_{\odot}$ $\gtrsim$ 2.6). Our homogeneous measurements of pulsation amplitude and period for 3213 LPVs will be very valuable for probing effects of pulsation on mass loss, in particular in those stars with periods around 60 days, which has been argued as a threshold of substantial pulsation-triggered mass loss.

==> anc/finaltable.csv <==
kicid,lcs,nquarter,pextrema,teff,tefferr,amp,period,order,numax,numaxerr,dnu,dnuerr,parallax,parallaxerr,distance,distanceerr,luminosity,luminosityerr,av
892738,PDCSAP,18.0,,4534,135,308.24,1.44,6,7.47,0.25,1.31,0.01,0.4,0.02,2.49,0.137,193.96,21.69,0.29
893210,PDCSAP,17.0,,4204,127,1004.15,4.36,5,2.62,0.05,0.51,0.01,0.23,0.03,4.44,0.503,574.52,133.14,0.25
893233,PDCSAP,8.0,,4207,147,903.45,1.94,5,6.16,0.08,1.18,0.01,0.43,0.03,2.338,0.151,227.36,29.88,0.28
1026309,PDCSAP,18.0,,4514,80,97.86,0.77,6,16.09,0.91,1.92,0.02,0.67,0.02,1.502,0.048,178.02,12.19,0.28
1026895,PDCSAP,18.0,,3900,80,714.65,3.88,5,2.78,0.11,0.54,0.0,0.83,0.02,1.214,0.036,445.5,27.16,0.24
1027110,PDCSAP,18.0,,4190,80,466.93,1.62,6,6.67,0.14,1.15,0.01,0.33,0.02,3.019,0.194,187.73,24.44,0.24
1027707,PDCSAP,18.0,,4254,148,872.85,3.87,4,3.03,0.04,0.54,0.01,0.17,0.03,5.739,0.841,654.15,198.06,0.23
1160655,PDCSAP,18.0,,3740,130,1715.1,7.28,4,1.63,0.02,0.37,0.01,0.38,0.03,2.631,0.181,253.08,36.65,0.61
1160867,PDCSAP,18.0,,4000,80,550.43,2.56,4,4.68,0.08,0.89,0.01,1.12,0.03,0.893,0.022,240.36,12.64,0.7
1160986,PDCSAP,4.0,,4347,80,193.4,0.99,7,8.85,0.62,1.54,0.02,0.21,0.02,4.688,0.334,134.51,19.42,0.71
1161965,SAP,4.0,8.3,3665,80,15523.55,16.33,,,,,,,,,,,,
1162036,PDCSAP,4.0,,4609,137,283.11,1.45,,6.16,0.93,1.02,0.12,0.34,0.02,2.954,0.201,288.5,39.88,0.25
1162220,PDCSAP,18.0,,4218,80,301.45,1.09,6,10.86,0.21,1.68,0.01,0.63,0.02,1.601,0.061,110.14,8.64,0.25
1163114,PDCSAP,17.0,,4311,80,198.68,0.8,6,13.85,0.28,1.9,0.01,0.35,0.02,2.866,0.198,95.53,13.41,0.29
1292834,PDCSAP,18.0,,4069,142,789.17,3.84,4,3.18,0.12,0.57,0.01,0.24,0.02,4.128,0.345,227.14,38.58,0.92
1293521,PDCSAP,18.0,,4010,140,907.64,2.48,5,4.62,0.07,0.82,0.01,0.31,0.03,3.306,0.285,204.91,37.16,0.37
1293835,SAP,18.0,9.58,3675,128,9094.32,22.01,3,,,,,0.12,0.03,7.768,1.429,766.01,293.84,0.29
1296110,PDCSAP,18.0,,3941,137,1141.54,4.2,4,2.64,0.04,0.56,0.02,0.11,0.03,7.86,1.582,775.13,327.12,0.25
1297510,SAP,4.0,6.65,4090,143,2255.97,6.54,,,,,,0.57,0.03,1.767,0.084,616.15,60.01,0.24
1430199,PDCSAP,17.0,,3753,131,5903.51,14.54,4,0.82,0.02,0.22,0.0,0.24,0.03,4.204,0.518,595.06,150.48,0.52
1430207,PDCSAP,17.0,,3863,135,1472.6,4.81,,2.34,0.05,0.47,0.01,0.47,0.03,2.131,0.132,508.47,64.14,0.51
1431599,PDCSAP,18.0,,4013,80,1074.95,4.28,5,2.3,0.04,0.53,0.0,0.16,0.02,6.254,0.845,771.75,214.39,0.28
1432587,PDCSAP,18.0,,4443,100,444.5,2.31,4,5.33,0.15,1.07,0.01,0.44,0.02,2.289,0.125,180.49,20.08,0.3
1433477,SAP,16.0,11.67,3775,132,6487.13,15.76,3,0.99,0.22,0.21,0.02,0.11,0.02,8.426,1.406,611.0,211.65,0.25
1434591,SAP,18.0,18.2,3674,80,18380.25,26.54,3,,,,,0.34,0.08,3.197,0.83,1254.19,707.25,0.34
1569822,SAP,18.0,30.19,3586,115,27534.52,47.74,2,,,,,0.42,0.05,2.457,0.329,726.54,200.6,0.29
1573867,SAP,18.0,20.33,3641,122,31326.05,31.42,3,,,,,0.56,0.04,1.817,0.136,1264.14,193.39,0.24
1576043,PDCSAP,18.0,,4133,80,464.5,1.99,6,5.43,0.18,0.93,0.01,0.27,0.03,3.783,0.383,243.19,50.22,0.29
1701679,SAP,18.0,14.08,3520,123,7999.51,25.01,3,0.48,0.01,0.12,0.01,0.08,0.03,9.873,1.897,2267.25,907.8,0.25
1717384,PDCSAP,18.0,,3966,138,759.78,5.48,,2.22,0.09,0.43,0.01,0.46,0.03,2.186,0.135,699.93,89.66,0.41
1718046,PDCSAP,5.0,,4574,136,217.74,1.1,,7.81,0.17,1.66,0.01,0.72,0.04,1.397,0.075,163.63,18.0,0.41
1719297,PDCSAP,18.0,,4318,100,298.79,1.52,6,7.3,0.36,1.19,0.04,0.42,0.03,2.414,0.158,212.27,28.23,0.45
1725552,PDCSAP,18.0,,4234,100,243.06,1.66,4,8.27,0.5,1.22,0.01,0.54,0.02,1.869,0.071,209.86,16.51,0.29
1725732,PDCSAP,18.0,,4100,80,734.21,3.91,4,3.1,0.05,0.68,0.03,0.35,0.02,2.894,0.205,284.5,41.0,0.38
1864258,SAP,18.0,15.32,3799,121,23847.61,64.49,,,,,,0.11,0.03,8.316,1.559,1476.23,577.49,0.38
1865595,PDCSAP,17.0,,4386,80,202.27,0.87,7,12.43,0.15,1.82,0.01,0.58,0.03,1.742,0.082,105.86,10.13,0.35
1865744,PDCSAP,16.0,,4187,146,356.58,1.32,6,8.99,0.2,1.38,0.01,0.19,0.02,5.183,0.466,134.45,24.56,0.43
1866235,PDCSAP,18.0,,4077,142,419.77,2.28,6,4.04,0.13,0.81,0.02,0.43,0.03,2.337,0.144,241.12,30.84,0.41
1866366,SAP,18.0,11.84,3617,126,3752.98,18.76,,,,,,0.57,0.03,1.762,0.082,751.06,71.79,0.37
1867078,PDCSAP,18.0,,3953,138,1603.69,4.58,,2.46,0.09,0.47,0.01,0.37,0.03,2.769,0.247,418.7,75.96,0.54
1870385,SAP,18.0,9.78,3712,129,3080.05,13.39,3,0.84,0.03,0.23,0.01,0.13,0.04,6.83,1.445,667.07,297.94,0.34
1996408,PDCSAP,17.0,,4032,141,838.82,4.71,4,2.68,0.18,0.53,0.01,0.12,0.02,7.654,1.146,400.21,123.77,0.29
2010051,SAP,5.0,10.96,3586,115,20621.34,32.19,,,,,,0.15,0.05,6.035,1.521,916.65,495.29,0.31
2010137,PDCSAP,18.0,,4114,80,296.96,1.47,6,6.25,0.18,1.07,0.01,0.31,0.03,3.214,0.274,216.9,37.62,0.34
2011145,PDCSAP,17.0,,4023,80,1296.66,5.39,4,2.09,0.03,0.47,0.02,0.36,0.03,2.798,0.201,301.72,44.15,0.35
2011870,PDCSAP,18.0,,4023,80,754.31,2.48,5,4.53,0.1,0.77,0.01,0.2,0.02,5.082,0.595,259.1,62.13,0.29
2011883,PDCSAP,6.0,,4466,135,372.75,1.64,5,6.85,0.23,1.2,0.03,0.24,0.03,4.204,0.443,215.9,46.47,0.37
2014684,PDCSAP,18.0,,4314,80,268.56,1.64,6,5.87,0.11,1.11,0.01,0.38,0.03,2.654,0.228,221.76,38.78,0.58
2016492,SAP,18.0,11.38,3694,129,17154.99,15.58,3,,,,,0.16,0.02,6.202,0.842,451.76,126.12,0.5
2017541,PDCSAP,16.0,,4242,80,327.71,1.27,6,9.4,0.21,1.44,0.01,0.61,0.03,1.649,0.076,139.28,13.12,0.26
2018281,PDCSAP,5.0,,4739,143,125.98,0.7,,14.21,0.17,1.89,0.06,0.92,0.03,1.085,0.031,165.78,10.03,0.29
2018432,PDCSAP,18.0,,4390,153,1151.24,6.1,,2.01,0.14,0.42,0.02,,,,,,,
2018541,SAP,18.0,7.17,3766,131,1946.13,8.38,4,1.31,0.24,0.3,0.02,0.19,0.03,5.184,0.781,442.76,137.95,0.39
2018739,SAP,4.0,6.97,3717,80,21171.0,38.64,,,,,,,,,,,,
2018760,PDCSAP,18.0,,4013,140,3106.22,5.99,4,2.0,0.03,0.46,0.01,,,,,,,
2019352,SAP,18.0,9.51,3865,80,12788.13,18.47,3,0.63,0.01,0.18,0.02,0.12,0.02,7.784,0.942,663.1,164.19,0.49
2141385,SAP,18.0,8.35,3760,80,1622.18,8.3,3,1.38,0.04,0.33,0.01,1.04,0.04,0.963,0.041,725.17,63.3,0.14
2155506,PDCSAP,8.0,,4400,154,325.73,1.24,6,8.02,0.12,1.4,0.01,0.18,0.02,5.416,0.513,150.42,29.0,0.28
2156939,PDCSAP,18.0,,4148,145,710.35,3.2,4,3.6,0.06,0.67,0.01,0.37,0.03,2.747,0.207,208.39,31.96,0.24
2158336,SAP,2.0,6.8,3801,133,4244.24,9.62,,,,,,,,,,,,
2158781,PDCSAP,16.0,,3703,129,3841.25,16.49,3,0.74,0.06,0.2,0.01,,,,,,,
2159700,PDCSAP,18.0,,3872,80,1912.4,8.7,4,1.32,0.03,0.29,0.01,0.57,0.03,1.752,0.08,743.96,69.71,0.37
2163829,PDCSAP,18.0,,4038,141,2306.83,5.63,4,2.13,0.03,0.5,0.01,0.76,0.04,1.325,0.068,340.91,35.73,0.37
2164874,PDCSAP,18.0,,4447,80,122.31,0.97,4,11.65,0.27,1.67,0.04,0.61,0.03,1.643,0.069,152.48,13.33,0.3
2165371,PDCSAP,16.0,,4227,147,332.19,1.73,5,6.8,0.08,1.23,0.02,0.19,0.02,5.377,0.43,212.52,34.6,0.57
2165574,PDCSAP,18.0,,3850,80,603.72,3.03,,3.8,0.44,0.67,0.05,0.44,0.03,2.316,0.14,284.31,35.05,0.4
2166940,PDCSAP,18.0,,3983,139,1857.13,6.2,4,1.93,0.03,0.43,0.01,0.35,0.04,2.901,0.35,503.99,124.8,0.44
2167183,PDCSAP,17.0,,3956,80,1140.97,4.71,4,2.55,0.04,0.55,0.01,0.07,0.03,9.717,1.968,589.32,249.68,0.37
2283093,PDCSAP,15.0,,4552,80,102.22,1.01,5,11.65,0.31,1.51,0.01,0.56,0.04,1.808,0.115,122.21,15.85,0.21
2284278,PDCSAP,18.0,,4248,148,369.99,1.57,6,7.61,0.22,1.19,0.01,0.44,0.02,2.288,0.126,149.98,16.85,0.24
2297793,PDCSAP,17.0,,4114,80,771.22,2.83,5,4.12,0.07,0.79,0.01,0.13,0.02,7.471,0.912,320.01,79.91,0.48
2300503,PDCSAP,18.0,,4413,80,152.31,0.76,7,13.65,0.19,1.96,0.01,0.96,0.02,1.048,0.027,109.75,6.72,0.3
2302624,SAP,18.0,28.34,3696,122,18843.81,43.25,,,,,,0.47,0.04,2.158,0.201,808.83,153.25,0.41
2303289,PDCSAP,18.0,,4081,142,1290.2,6.07,4,1.95,0.02,0.42,0.02,0.17,0.03,5.715,0.857,668.29,207.21,0.44
2304765,PDCSAP,18.0,,4373,100,170.39,1.52,6,6.99,0.22,1.03,0.01,0.21,0.02,4.735,0.487,554.08,116.22,0.43
2306916,SAP,18.0,25.41,3491,115,28497.9,29.06,,,,,,0.38,0.06,2.727,0.449,768.63,263.83,0.36
2307675,SAP,18.0,38.58,3374,115,61471.06,54.46,,,,,,0.49,0.07,2.151,0.353,1907.2,655.27,0.35
2308762,PDCSAP,18.0,,4227,147,344.92,1.91,5,5.66,0.15,1.06,0.03,0.25,0.02,4.096,0.4,245.26,49.03,0.39
2309524,PDCSAP,18.0,,3982,80,920.72,3.1,5,3.8,0.07,0.74,0.04,0.36,0.03,2.77,0.2,235.82,34.64,0.42
2309772,PDCSAP,16.0,,3897,136,3980.42,9.54,4,1.23,0.02,0.21,0.01,0.06,0.02,11.661,2.011,520.56,186.09,0.4
2310370,SAP,18.0,9.43,3707,129,5859.33,17.55,3,0.67,0.02,0.17,0.03,0.12,0.03,7.845,1.403,1284.06,477.87,0.5
2421898,SAP,18.0,10.94,3542,123,6049.04,11.42,4,1.0,0.08,0.23,0.01,0.36,0.04,2.841,0.301,661.53,143.18,0.21
2422539,SAP,18.0,40.45,3900,80,94176.26,59.29,,,,,,0.31,0.03,3.29,0.358,439.76,97.65,0.25
2422890,PDCSAP,18.0,,3889,80,3038.68,6.9,4,1.68,0.03,0.38,0.0,0.12,0.03,7.514,1.515,677.65,286.62,0.31
2424191,PDCSAP,18.0,,3900,80,1098.19,3.57,4,3.09,0.04,0.73,0.02,0.35,0.02,2.844,0.166,205.91,24.36,0.22
2436324,SAP,8.0,23.28,,119,36193.47,33.24,,,,,,0.49,0.11,2.304,0.604,475.41,271.67,0.09
2436884,PDCSAP,10.0,,4128,80,423.22,1.26,6,8.73,0.27,1.4,0.01,0.24,0.02,4.143,0.334,120.66,20.32,0.74
2437171,SAP,17.0,11.97,3632,80,10292.18,12.54,4,0.92,0.17,0.2,0.01,0.19,0.08,5.054,1.636,1188.7,852.78,0.56
2437340,PDCSAP,17.0,,4119,80,643.78,1.36,6,8.48,0.09,1.38,0.01,0.22,0.02,4.554,0.443,150.89,29.83,0.56
2437496,PDCSAP,17.0,,3975,80,773.52,2.62,5,4.43,0.06,0.89,0.01,0.32,0.03,3.195,0.284,111.71,22.41,0.1
2437965,PDCSAP,17.0,,4356,100,317.2,1.6,5,7.4,0.19,1.34,0.01,0.2,0.02,4.957,0.458,225.35,42.32,0.6
2438094,PDCSAP,17.0,,4344,125,242.25,1.15,6,10.23,0.33,1.59,0.01,0.13,0.03,6.958,1.353,48.24,19.69,0.32
2438421,SAP,17.0,12.63,3648,80,16208.23,17.58,3,0.69,0.02,0.19,0.01,0.2,0.05,5.058,1.252,1300.58,691.07,0.4
2439233,PDCSAP,18.0,,4183,80,696.02,3.61,5,2.79,0.05,0.6,0.02,0.31,0.02,3.251,0.223,367.8,51.32,0.24
2439819,SAP,5.0,14.12,3681,119,8198.28,15.49,,,,,,0.17,0.03,5.735,0.896,797.46,257.98,0.28
2441436,PDCSAP,18.0,,4104,143,491.78,2.81,5,3.85,0.15,0.71,0.01,0.19,0.02,5.183,0.632,332.8,83.19,0.29
2443434,SAP,17.0,17.81,3614,126,14029.98,25.79,,,,,,0.08,0.03,8.867,1.971,1145.61,536.33,0.28
2444532,SAP,5.0,13.66,3675,80,9280.22,11.97,,,,,,0.27,0.05,3.905,0.788,481.76,205.06,0.38
2447175,SAP,18.0,47.35,3209,115,75165.3,93.07,,,,,,0.49,0.08,2.211,0.431,3000.61,1235.92,0.36
2450412,PDCSAP,18.0,,3935,80,3060.63,9.66,4,1.23,0.02,0.26,0.01,0.48,0.03,2.121,0.147,602.56,85.58,0.39
2451350,PDCSAP,16.0,,3964,138,1675.39,8.01,4,1.46,0.18,0.38,0.06,0.1,0.02,9.1,1.558,1083.63,385.01,0.5
2451577,PDCSAP,18.0,,4039,141,958.57,5.87,4,1.99,0.03,0.48,0.03,0.12,0.03,7.559,1.283,845.58,298.27,0.47
2451696,PDCSAP,18.0,,4058,142,880.83,4.46,5,2.83,0.2,0.49,0.02,,,,,,,
2554152,PDCSAP,16.0,,4258,149,316.61,1.81,5,6.3,0.14,1.12,0.02,0.15,0.02,6.438,0.662,174.59,36.57,0.22
2555080,PDCSAP,18.0,,3984,139,605.87,2.77,5,4.01,0.16,0.75,0.01,0.15,0.02,6.399,0.769,198.09,48.72,0.23
2555437,SAP,5.0,9.83,3715,80,6045.18,9.51,,,,,,0.56,0.04,1.826,0.142,437.39,69.53,0.19
2555714,PDCSAP,18.0,,4029,141,1087.53,5.53,4,2.13,0.03,0.49,0.01,0.47,0.04,2.176,0.195,309.79,56.7,0.24
2568654,PDCSAP,11.0,,4329,80,320.68,0.76,7,14.22,0.35,2.11,0.01,0.26,0.02,3.8,0.23,110.89,13.65,0.41
2569126,SAP,15.0,14.88,3682,80,15553.81,18.8,3,0.62,0.01,0.16,0.01,0.31,0.06,3.407,0.653,944.89,381.43,0.33
2569137,PDCSAP,10.0,,4291,80,627.75,2.59,,4.56,0.2,0.84,0.02,0.16,0.02,6.385,0.645,196.77,40.48,0.62
2569204,PDCSAP,11.0,,4023,80,735.18,2.16,5,5.52,0.12,1.0,0.01,0.23,0.02,4.466,0.411,202.46,37.88,0.62
2569935,PDCSAP,17.0,,4081,80,365.56,1.85,6,5.47,0.38,0.9,0.01,0.16,0.02,6.292,0.915,420.7,126.27,0.74
2571093,PDCSAP,17.0,,3834,80,1966.97,5.41,4,2.09,0.02,0.4,0.02,0.23,0.03,4.435,0.49,414.04,93.39,0.32
2572613,PDCSAP,16.0,,4083,142,833.51,3.74,5,3.08,0.15,0.58,0.03,0.1,0.01,9.571,1.149,350.14,85.94,0.23
2573548,PDCSAP,3.0,,4363,152,389.18,0.94,6,11.93,0.14,1.72,0.02,0.37,0.03,2.698,0.185,158.71,22.13,0.24
2578811,PDCSAP,18.0,,3869,80,1929.0,7.26,4,1.67,0.05,0.36,0.02,0.22,0.02,4.56,0.465,723.09,150.18,0.36
2579142,PDCSAP,8.0,,4124,100,777.97,1.96,6,5.39,0.11,0.94,0.04,0.53,0.02,1.887,0.08,165.99,14.51,0.28
2580198,SAP,16.0,6.26,3727,130,4294.81,13.04,3,0.92,0.04,0.21,0.01,0.08,0.03,9.773,1.879,596.21,239.09,0.28
2581074,PDCSAP,18.0,,3879,135,5057.34,11.58,3,1.02,0.02,0.28,0.01,0.31,0.03,3.329,0.349,460.98,98.47,0.41
2582664,SAP,18.0,31.57,3472,115,42112.93,32.82,,,,,,0.57,0.07,1.83,0.224,1320.9,332.33,0.33
2582784,PDCSAP,18.0,,3984,139,1755.18,8.59,3,1.62,0.13,0.4,0.02,0.15,0.02,6.599,1.011,777.7,246.41,0.49
2692151,PDCSAP,15.0,,4087,143,1247.11,3.16,5,3.37,0.08,0.68,0.01,0.27,0.03,3.685,0.338,252.93,47.21,0.22
2692438,PDCSAP,4.0,,4554,131,392.76,0.98,,9.65,0.88,1.63,0.04,0.74,0.02,1.352,0.045,133.64,9.42,0.21
2695975,PDCSAP,18.0,,4379,100,173.05,1.03,6,10.15,0.23,1.55,0.01,0.65,0.02,1.548,0.058,153.08,11.97,0.2
2696120,SAP,17.0,21.82,3732,116,32008.09,45.9,2,,,,,0.09,0.03,8.528,1.866,898.01,413.8,0.2
2696628,PDCSAP,18.0,,4494,100,306.91,1.1,6,10.31,0.12,1.56,0.01,0.72,0.02,1.394,0.045,131.72,9.13,0.16
2707312,SAP,18.0,23.67,3470,115,47440.86,29.41,3,,,,,0.17,0.07,5.438,1.64,2721.51,1795.48,0.34
2707560,PDCSAP,6.0,,4347,152,464.03,1.14,6,10.12,0.18,1.51,0.03,0.1,0.02,8.933,1.357,244.1,76.6,0.4
2708270,PDCSAP,16.0,,4449,155,284.4,0.8,7,14.14,0.28,1.99,0.01,0.24,0.02,4.122,0.302,90.35,13.46,0.33
2709877,PDCSAP,17.0,,4398,80,220.06,1.45,5,8.11,0.15,1.48,0.05,0.25,0.02,4.062,0.369,158.78,29.32,0.28
2710002,PDCSAP,15.0,,4001,80,776.89,2.32,5,5.41,0.25,0.98,0.01,0.16,0.02,6.394,0.627,262.24,52.31,0.29
2710357,SAP,16.0,17.36,3543,124,50632.86,58.26,2,,,,,,,,,,,
2711432,PDCSAP,18.0,,4373,80,140.18,0.98,7,9.58,0.37,1.56,0.02,0.88,0.03,1.143,0.036,130.46,8.51,0.19
2711477,PDCSAP,9.0,,4667,80,162.63,0.8,6,13.49,0.46,2.15,0.02,0.37,0.03,2.716,0.202,115.41,17.4,0.25
2713304,PDCSAP,14.0,,3989,50,560.3,1.88,5,6.92,1.4,1.14,0.03,2.39,0.04,,,,,
2714635,PDCSAP,18.0,,4099,143,1318.88,6.48,4,1.82,0.04,0.44,0.02,0.56,0.05,1.832,0.169,524.99,99.37,0.22
2715041,PDCSAP,18.0,,4128,144,699.08,4.13,5,2.76,0.04,0.53,0.02,0.08,0.02,10.663,1.673,559.49,181.35,0.28
2715419,PDCSAP,14.0,,5150,180,137.24,1.26,5,10.21,0.57,1.82,0.02,0.07,0.03,10.139,2.006,108.93,45.18,0.26
2716732,PDCSAP,18.0,,4000,80,526.49,2.78,4,4.41,0.15,0.83,0.01,0.22,0.02,4.663,0.437,369.73,70.46,0.28
2719466,PDCSAP,7.0,,4774,149,216.55,1.07,6,10.43,0.2,1.61,0.01,0.14,0.02,7.137,1.033,213.2,63.59,0.34
2721824,PDCSAP,17.0,,3922,137,1619.54,5.27,4,2.34,0.06,0.5,0.01,0.24,0.03,4.134,0.476,392.14,92.46,0.33
2831290,SAP,18.0,20.23,3488,114,36975.37,22.9,3,,,,,0.23,0.06,4.452,1.081,1582.44,824.22,0.25
2831923,PDCSAP,18.0,,3769,131,1948.48,8.06,4,1.16,0.03,0.32,0.01,0.49,0.03,2.055,0.118,441.57,51.69,0.31
2835270,SAP,17.0,10.09,3933,119,11276.13,35.6,2,0.33,0.01,0.1,0.01,0.1,0.02,9.322,1.508,913.82,306.25,0.26
2835473,SAP,11.0,40.45,3516,123,192637.96,60.31,,,,,,0.08,0.03,9.024,1.88,730.55,319.2,0.21
2846051,PDCSAP,18.0,,4310,80,408.57,1.72,6,6.81,0.1,1.11,0.01,0.69,0.03,1.445,0.053,272.96,20.52,0.36
2846564,SAP,18.0,12.11,3520,80,3257.97,12.48,4,0.95,0.08,0.21,0.01,0.52,0.03,1.95,0.108,930.13,105.19,0.34
2846944,PDCSAP,18.0,,4280,80,372.88,1.31,6,8.31,0.22,1.42,0.01,0.41,0.02,2.46,0.14,147.58,17.02,0.52
2847029,SAP,18.0,16.67,3742,80,7279.44,16.37,3,0.57,0.01,0.16,0.0,0.56,0.04,1.793,0.114,806.19,104.65,0.41
2847114,PDCSAP,18.0,,4342,80,219.94,1.29,6,7.75,0.23,1.34,0.03,0.26,0.03,3.93,0.419,250.46,54.53,0.52
2847282,SAP,4.0,12.33,3666,128,17645.03,27.74,,,,,,0.22,0.06,4.627,1.146,632.9,336.47,0.56
2847437,SAP,15.0,37.54,3578,115,42881.17,54.46,,,,,,0.33,0.05,3.153,0.469,1490.37,458.85,0.63
2847541,PDCSAP,16.0,,4336,151,218.28,0.85,6,14.98,0.28,2.18,0.01,0.29,0.02,3.503,0.192,80.85,9.01,0.41
2847978,PDCSAP,18.0,,4524,100,220.23,1.38,5,8.5,0.18,1.58,0.02,0.33,0.02,3.104,0.229,188.34,28.2,0.38
2848919,SAP,5.0,20.42,3495,114,44685.54,46.1,,,,,,0.1,0.04,7.591,1.784,1958.88,976.75,0.3
2853469,PDCSAP,18.0,,3905,80,1464.88,5.71,4,1.89,0.03,0.43,0.01,0.16,0.02,6.142,0.851,850.74,242.69,0.24
2854735,PDCSAP,18.0,,4224,147,556.48,2.08,5,5.53,0.06,0.77,0.01,,,,,,,
2856193,SAP,4.0,17.08,3313,114,55645.11,97.01,,,,,,0.27,0.07,3.897,1.075,1278.33,768.55,0.27
2856769,PDCSAP,17.0,,3877,135,2528.95,9.78,3,1.18,0.09,0.26,0.01,0.13,0.02,7.278,1.023,610.08,176.53,0.29
2860746,PDCSAP,7.0,,4346,80,319.41,0.98,6,12.33,0.13,1.83,0.02,0.45,0.03,2.237,0.131,84.61,10.14,0.3
2861062,PDCSAP,16.0,,5193,155,69.76,1.18,5,7.24,0.0,1.63,0.02,1.24,0.03,,,,,
2861403,SAP,18.0,8.5,3914,137,3238.51,9.73,,,,,,0.21,0.03,4.794,0.719,657.47,203.79,0.34
2972941,SAP,18.0,31.57,3221,114,67271.49,75.02,2,,,,,0.57,0.11,1.95,0.439,808.55,389.0,0.2
2975404,SAP,5.0,12.66,3770,80,15582.08,15.65,,,,,,0.2,0.03,5.132,0.817,819.95,270.53,0.26
2984295,PDCSAP,18.0,,4482,156,241.02,1.04,6,10.85,0.2,1.68,0.01,0.48,0.03,2.1,0.11,110.41,11.77,0.2
2984404,SAP,5.0,14.12,3724,120,7970.95,19.27,,,,,,0.41,0.04,2.479,0.268,414.35,91.8,0.36
2985770,PDCSAP,18.0,,3875,135,1594.56,9.34,4,1.29,0.02,0.26,0.03,0.32,0.03,3.179,0.26,477.35,79.49,0.25
2986893,SAP,18.0,20.94,3693,121,39383.3,21.56,3,,,,,0.5,0.04,2.04,0.155,1262.38,195.64,0.24
2987385,SAP,4.0,11.51,3757,118,8216.76,12.99,,,,,,0.28,0.03,3.616,0.39,712.5,157.26,0.22
2988150,PDCSAP,4.0,,4508,128,212.25,1.05,,9.74,0.41,1.53,0.21,0.99,0.04,1.011,0.039,202.82,16.32,0.26
2988169,PDCSAP,16.0,,,,140.69,1.15,6,7.66,1.75,1.31,0.01,,,,,,,
2989319,PDCSAP,18.0,,4032,141,1106.26,4.99,4,2.43,0.04,0.54,0.01,0.25,0.03,4.085,0.466,354.45,82.66,0.23
2990723,PDCSAP,16.0,,3883,135,2959.68,6.57,,1.75,0.01,0.32,0.01,0.08,0.01,11.124,1.594,736.43,217.07,0.24
2991043,PDCSAP,18.0,,4359,152,337.47,1.71,6,6.05,0.11,1.02,0.03,0.37,0.03,2.703,0.185,253.57,35.22,0.3
2991622,SAP,18.0,20.63,3453,120,32657.81,29.18,3,,,,,,,,,,,
2994493,PDCSAP,18.0,,4157,100,618.08,3.02,5,3.75,0.16,0.73,0.04,0.37,0.03,2.711,0.193,228.6,33.08,0.32
2995050,PDCSAP,18.0,,5309,185,127.39,1.12,5,10.65,0.32,2.15,0.03,0.2,0.02,5.079,0.495,156.14,31.0,0.36
2995197,PDCSAP,18.0,,4431,100,281.34,1.18,6,9.91,0.22,1.57,0.02,0.65,0.03,1.553,0.079,117.91,12.31,0.36
2995888,SAP,5.0,31.33,3309,114,82889.7,67.36,,,,,,0.12,0.08,6.104,1.917,2726.12,1871.99,0.31
2995944,PDCSAP,17.0,,4025,140,762.4,4.36,,2.64,0.1,0.38,0.07,0.2,0.03,5.009,0.654,226.81,60.83,0.29
2996015,SAP,18.0,8.87,3690,80,2595.88,8.38,,,,,,0.91,0.04,1.099,0.044,614.35,50.87,0.3
2998002,PDCSAP,4.0,,3800,80,670.32,2.07,,4.22,0.23,0.8,0.11,1.45,0.03,0.689,0.012,190.11,7.56,0.18
3001835,PDCSAP,15.0,,3800,80,3748.71,11.51,3,0.98,0.02,0.25,0.01,,,,,,,
3001906,PDCSAP,15.0,,4077,142,1006.54,3.17,5,3.4,0.11,0.53,0.01,0.22,0.02,4.618,0.516,354.62,83.75,0.52
3097623,PDCSAP,18.0,,4004,140,627.62,2.88,4,4.37,0.16,0.87,0.03,0.43,0.02,2.342,0.136,197.64,23.26,0.35
3099007,SAP,18.0,20.94,3536,123,16422.17,23.05,3,,,,,0.25,0.03,4.051,0.412,1451.9,301.33,0.2
3101889,SAP,18.0,12.59,3712,129,8396.42,15.91,3,0.76,0.01,0.2,0.01,0.21,0.03,4.849,0.731,624.95,194.73,0.2
3103320,PDCSAP,18.0,,4039,80,518.03,2.35,6,4.26,0.24,0.79,0.01,0.3,0.03,3.406,0.299,265.94,47.46,0.19
3110253,SAP,18.0,11.35,3630,80,12390.11,17.8,3,0.66,0.01,0.19,0.01,0.18,0.03,5.605,0.965,582.87,208.85,0.2
3110460,PDCSAP,18.0,,4435,100,240.61,1.49,5,7.45,0.15,1.38,0.05,0.36,0.03,2.784,0.223,162.34,26.45,0.22
3112291,SAP,18.0,7.77,3869,135,3809.59,12.27,3,0.95,0.01,0.22,0.01,0.09,0.02,9.687,1.731,994.0,369.38,0.29
3117402,SAP,18.0,7.07,3828,80,4782.68,9.79,4,0.94,0.02,0.27,0.01,0.11,0.02,8.351,1.491,703.74,261.5,0.26
3119309,PDCSAP,18.0,,4213,147,512.2,2.48,5,4.64,0.16,0.91,0.03,0.29,0.02,3.429,0.289,264.05,45.17,0.28
3119825,PDCSAP,6.0,,4418,154,336.47,1.13,6,9.91,0.14,1.41,0.03,0.65,0.03,1.557,0.069,134.34,12.19,0.24
3120889,PDCSAP,18.0,,4048,80,984.15,5.05,4,2.36,0.02,0.54,0.01,0.66,0.03,1.521,0.079,297.55,31.68,0.32
3121407,SAP,18.0,19.94,3899,136,14812.14,23.34,3,0.52,0.01,0.14,0.01,0.27,0.03,3.704,0.361,1929.48,383.27,0.27
3121983,PDCSAP,17.0,,3970,80,428.64,1.47,6,7.38,0.22,1.28,0.01,0.17,0.02,5.731,0.504,154.02,27.54,0.4
3122268,SAP,18.0,8.5,3832,80,1948.89,7.02,4,1.33,0.19,0.29,0.01,0.43,0.03,2.317,0.134,516.37,3412980.79,0.33
3130277,PDCSAP,15.0,,4490,127,236.81,0.89,6,13.31,0.14,2.03,0.01,1.54,0.02,0.65,0.01,100.63,3.51,0.2
3130296,PDCSAP,15.0,,4132,144,570.14,2.57,5,4.25,0.16,0.85,0.03,0.61,0.03,1.657,0.071,245.66,21.55,0.33
3131012,PDCSAP,9.0,,3930,80,642.77,2.63,,4.13,0.09,0.75,0.04,1.27,0.03,0.79,0.016,225.52,9.7,0.17
3217253,SAP,18.0,13.02,,,7751.73,16.45,3,0.68,0.01,0.19,0.01,,,,,,,
3217494,SAP,18.0,17.58,3710,129,25102.03,25.01,3,,,,,0.08,0.02,9.743,1.832,2656.71,1040.49,0.28
3218009,SAP,18.0,9.56,3730,80,3554.82,12.13,3,0.99,0.06,0.19,0.01,0.13,0.02,7.428,1.243,1255.02,435.94,0.24
3218445,PDCSAP,18.0,,4020,80,1671.15,4.28,4,2.67,0.05,0.62,0.0,0.63,0.03,1.598,0.076,281.75,27.4,0.2
3219442,SAP,18.0,9.8,3845,134,4163.19,11.56,4,1.04,0.02,0.27,0.01,0.13,0.03,7.18,1.331,1068.02,413.29,0.21
3221040,PDCSAP,18.0,,3700,80,1516.85,5.91,4,1.91,0.03,0.46,0.01,0.76,0.02,1.317,0.043,418.87,28.31,0.24
3221213,PDCSAP,18.0,,4124,144,688.09,3.23,4,3.49,0.04,0.76,0.03,0.27,0.02,3.758,0.324,228.51,39.99,0.25
3222519,PDCSAP,18.0,,3730,80,899.99,3.38,,3.06,0.18,0.55,0.01,0.31,0.02,3.264,0.25,340.39,53.01,0.21
3228328,PDCSAP,18.0,,3855,134,2448.56,8.37,3,1.44,0.03,0.32,0.02,0.12,0.02,7.546,1.232,783.43,265.2,0.2
3230948,PDCSAP,18.0,,4039,141,737.29,4.2,5,2.52,0.19,0.47,0.01,0.29,0.02,3.453,0.281,550.06,90.81,0.38
3232059,SAP,18.0,9.1,4219,129,3072.86,12.19,3,1.16,0.13,0.22,0.01,0.17,0.03,5.914,0.871,1245.47,378.63,0.29
3232795,PDCSAP,18.0,,3850,80,1097.95,4.99,,2.3,0.03,0.46,0.0,0.82,0.03,1.222,0.039,528.45,35.1,0.16
3233863,PDCSAP,18.0,,4358,152,257.88,1.81,5,6.52,0.59,1.04,0.01,0.61,0.03,1.646,0.081,278.02,28.37,0.26
3234175,PDCSAP,7.0,,4401,132,769.0,1.82,5,6.5,0.07,1.23,0.02,0.19,0.02,5.194,0.501,241.4,47.38,0.24
3234686,PDCSAP,18.0,,3960,138,1058.14,4.69,5,2.45,0.25,0.38,0.06,0.35,0.03,2.908,0.237,279.38,46.2,0.21
3236748,PDCSAP,18.0,,4125,80,904.88,4.03,4,2.99,0.03,0.64,0.04,0.43,0.02,2.363,0.121,312.39,32.69,0.27
3239258,PDCSAP,7.0,,4296,80,342.55,1.52,5,6.99,0.32,1.28,0.01,0.16,0.02,6.047,0.563,163.95,31.05,0.25
3241150,SAP,18.0,6.58,4052,141,1401.58,5.35,,,,,,0.45,0.03,2.261,0.133,361.26,43.14,0.33
3241739,SAP,18.0,22.52,3742,130,16250.71,25.53,3,,,,,0.25,0.03,4.04,0.527,1033.02,276.88,0.47
3245960,PDCSAP,15.0,,3806,133,1789.8,11.28,,1.08,0.02,0.3,0.01,,,,,,,
3247478,PDCSAP,13.0,,4009,140,2269.86,5.83,4,2.02,0.02,0.48,0.01,0.1,0.02,9.168,1.352,579.35,176.28,0.52
3247581,PDCSAP,13.0,,3790,132,1251.89,6.36,5,1.54,0.06,0.33,0.03,0.06,0.02,12.354,2.06,698.0,240.96,0.49
3323903,SAP,17.0,12.01,3720,130,12145.03,19.36,3,0.61,0.01,0.17,0.01,0.07,0.03,10.1,2.059,1296.01,552.44,0.28
3323905,PDCSAP,4.0,,4456,128,338.46,1.11,,7.9,0.87,1.49,0.23,0.9,0.02,1.12,0.029,145.97,8.23,0.27
3324261,SAP,14.0,12.86,3770,80,3985.41,14.97,3,0.77,0.02,0.22,0.01,0.73,0.03,1.381,0.062,965.19,88.76,0.33
3325203,SAP,18.0,28.94,3428,119,38278.58,41.77,1,,,,,,,,,,,
3325619,SAP,5.0,9.06,3820,80,3063.32,8.25,,,,,,0.22,0.03,4.63,0.572,603.85,152.74,0.21
3327688,SAP,18.0,25.41,3402,119,60640.52,53.28,2,,,,,,,,,,,
3329036,PDCSAP,18.0,,3987,139,1049.53,6.81,4,1.74,0.04,0.41,0.02,0.16,0.02,6.274,0.82,439.11,117.75,0.25
3335176,SAP,17.0,16.94,3453,80,14523.26,20.56,3,0.61,0.13,0.16,0.02,0.51,0.06,2.046,0.246,977.47,241.16,0.27
3335974,SAP,18.0,21.59,3717,130,27612.46,35.52,2,,,,,0.19,0.03,5.25,0.742,1329.4,387.48,0.21
3336055,PDCSAP,18.0,,4251,148,425.01,2.22,5,5.3,0.1,0.99,0.02,0.57,0.03,1.774,0.105,184.32,22.26,0.18
3336212,SAP,7.0,6.94,3800,133,5384.24,16.58,3,,,,,,,,,,,
3339055,PDCSAP,18.0,,3925,80,706.04,2.93,6,2.94,0.11,0.65,0.01,0.93,0.03,1.077,0.03,287.3,17.23,0.28
3339623,SAP,18.0,25.72,3412,115,28388.14,30.13,3,0.39,0.01,0.11,0.0,0.57,0.09,1.855,0.308,1048.04,364.44,0.24
3340127,PDCSAP,18.0,,4045,141,1044.3,4.9,4,2.35,0.02,0.5,0.01,0.2,0.02,5.112,0.587,252.75,59.52,0.26
3341261,SAP,18.0,17.29,3660,80,9993.83,17.14,4,0.56,0.05,0.14,0.01,0.34,0.06,3.079,0.554,1029.09,388.31,0.18
3346414,SAP,17.0,29.98,3482,114,36396.75,63.38,2,,,,,0.13,0.05,6.382,1.693,697.0,397.59,0.25
3347146,PDCSAP,18.0,,4189,146,632.92,3.22,4,3.79,0.1,0.8,0.01,0.58,0.02,1.737,0.068,248.99,20.21,0.28
3347337,PDCSAP,18.0,,3870,80,1541.61,6.65,4,1.71,0.02,0.4,0.01,0.72,0.03,1.388,0.052,504.53,38.94,0.26
3347769,,,,,,,,,13.34,1.64,1.52,0.26,1.16,0.04,,,,,
3352792,PDCSAP,13.0,,4121,144,546.26,3.0,5,3.9,0.07,0.77,0.03,0.07,0.02,11.059,1.964,433.81,160.1,0.51
3354148,SAP,4.0,7.01,3748,80,3210.93,10.53,,,,,,0.18,0.04,5.508,1.082,1258.27,523.96,0.71
3355098,SAP,13.0,8.92,3382,118,16039.53,29.86,3,,,,,,,,,,,
3429668,PDCSAP,18.0,,4045,141,1294.59,5.05,4,2.37,0.04,0.58,0.01,0.2,0.02,5.024,0.587,358.81,85.8,0.2
3431126,SAP,13.0,86.81,3259,115,107788.71,118.58,,,,,,0.46,0.09,2.385,0.568,4729.24,2430.01,0.35
3431143,PDCSAP,17.0,,3955,80,1247.64,4.08,4,2.97,0.07,0.59,0.02,0.12,0.02,7.912,1.177,507.88,155.88,0.35
3431346,SAP,18.0,13.75,3636,127,7711.19,12.68,4,0.73,0.11,0.21,0.01,0.3,0.03,3.414,0.328,922.47,180.75,0.23
3432897,SAP,4.0,6.93,4184,124,1091.9,9.46,,,,,,0.69,0.02,1.458,0.051,392.91,29.1,0.31
3438740,PDCSAP,18.0,,3956,80,1644.03,5.66,4,2.03,0.03,0.39,0.04,0.39,0.03,2.611,0.181,382.88,53.67,0.27
3440346,SAP,18.0,44.33,3447,120,246913.5,245.08,,,,,,,,,,,,
3441157,PDCSAP,18.0,,3920,80,423.19,1.98,5,5.24,0.1,0.92,0.01,2.07,0.04,0.484,0.009,200.63,8.6,0.21
3442661,PDCSAP,16.0,,4496,157,273.86,1.67,5,6.76,0.19,1.14,0.09,0.16,0.02,6.355,0.691,232.49,51.58,0.21
3443331,PDCSAP,18.0,,4494,132,125.76,0.95,6,11.65,0.32,1.63,0.01,1.29,0.02,0.779,0.014,237.83,9.4,0.17
3444382,PDCSAP,18.0,,4026,140,1013.14,3.37,5,2.99,0.07,0.62,0.01,0.26,0.02,3.907,0.333,361.62,62.7,0.21
3448150,PDCSAP,18.0,,4083,142,931.19,3.55,5,3.15,0.17,0.61,0.01,0.17,0.01,5.87,0.492,270.86,46.09,0.22
3448546,PDCSAP,18.0,,4218,147,496.41,2.13,6,4.25,0.15,0.69,0.01,0.27,0.02,3.75,0.32,259.92,45.06,0.23
3448567,PDCSAP,18.0,,4137,127,516.02,2.59,5,4.4,0.08,0.86,0.01,0.87,0.03,1.152,0.033,286.18,17.2,0.22
3452937,PDCSAP,15.0,,3950,138,1639.65,5.97,4,1.95,0.04,0.31,0.04,,,,,,,
3453223,SAP,4.0,11.05,3727,80,14270.95,15.52,,,,,,0.28,0.04,3.661,0.509,498.94,147.28,0.58
3455303,SAP,15.0,11.11,3600,80,6536.02,14.68,3,0.8,0.01,0.17,0.01,0.33,0.02,3.098,0.221,451.55,65.96,0.53
3455999,SAP,15.0,6.08,3646,127,11229.01,15.51,3,0.77,0.01,0.16,0.03,,,,,,,
3456307,PDCSAP,13.0,,3695,129,2789.59,35.71,1,0.4,0.04,0.11,0.01,0.06,0.02,12.564,2.11,782.82,272.53,0.52
3456960,SAP,13.0,14.03,3819,133,20462.6,43.87,2,,,,,0.13,0.03,6.972,1.342,625.51,252.53,0.39
3458387,PDCSAP,13.0,,4053,80,678.14,2.94,6,2.97,0.08,0.64,0.01,0.34,0.02,2.979,0.214,375.72,55.0,0.33
3525303,PDCSAP,4.0,,4776,142,309.56,0.85,6,13.76,1.4,1.98,0.07,0.37,0.02,2.698,0.174,111.98,14.64,0.21
3526897,PDCSAP,18.0,,,,1685.81,6.48,4,1.84,0.02,0.4,0.01,,,,,,,
3527708,PDCSAP,9.0,,4464,100,234.4,1.15,6,8.76,0.29,1.53,0.02,0.61,0.03,1.655,0.079,134.47,12.99,0.23
3532685,SAP,18.0,47.35,3474,115,47665.92,67.45,,,,,,0.33,0.06,3.208,0.653,1278.9,549.84,0.36
3539483,PDCSAP,18.0,,4051,80,807.0,3.9,5,2.97,0.06,0.52,0.01,0.52,0.04,1.943,0.137,492.29,70.69,0.31
3539897,PDCSAP,5.0,,4296,80,551.69,1.12,6,10.23,0.26,1.61,0.01,0.42,0.03,2.421,0.168,100.43,14.18,0.31
3541284,SAP,2.0,7.94,4041,141,2794.39,5.56,,,,,,0.25,0.02,4.104,0.389,639.82,123.54,0.3
3543433,PDCSAP,17.0,,4434,80,226.84,1.17,6,9.56,0.23,1.47,0.01,0.51,0.03,1.982,0.114,196.84,23.11,0.13
3544552,SAP,18.0,9.41,3823,133,13393.85,17.59,3,0.66,0.01,0.18,0.0,,,,,,,
3544556,SAP,17.0,22.52,3398,118,39414.76,45.61,2,,,,,,,,,,,
3544681,PDCSAP,18.0,,3830,80,3613.22,7.87,4,1.51,0.02,0.35,0.01,0.73,0.02,1.368,0.041,295.59,18.36,0.22
3544709,SAP,18.0,14.52,3562,124,13158.73,20.71,3,0.56,0.01,0.16,0.01,0.11,0.02,8.493,1.392,1850.99,629.12,0.26
3544987,PDCSAP,7.0,,4367,80,261.16,0.98,6,12.33,0.22,1.85,0.01,0.36,0.02,2.792,0.156,97.49,11.07,0.17
3546591,SAP,18.0,22.89,3583,115,31108.1,28.28,3,0.41,0.0,0.12,0.01,0.24,0.04,4.315,0.789,780.19,299.24,0.29
3547105,PDCSAP,18.0,,4106,80,1330.8,5.71,4,1.96,0.03,0.35,0.0,0.26,0.02,3.92,0.354,612.15,112.41,0.37
3547996,SAP,18.0,7.85,4023,140,1199.13,8.49,,,,,,0.61,0.03,1.65,0.092,758.06,86.26,0.4
3548498,PDCSAP,18.0,,3800,80,1364.12,5.24,4,2.12,0.04,0.47,0.01,0.26,0.03,3.896,0.523,301.79,83.28,0.3
3553885,PDCSAP,15.0,,4026,140,1217.79,4.42,,2.58,0.05,0.49,0.01,0.34,0.03,2.98,0.236,495.07,80.83,0.31
3553955,PDCSAP,13.0,,3998,139,1167.04,4.79,,2.47,0.05,0.57,0.02,0.09,0.02,10.008,1.594,834.57,274.99,0.56
3554732,PDCSAP,15.0,,4343,152,456.32,1.83,5,6.26,0.09,1.15,0.03,0.36,0.03,2.769,0.195,222.28,33.05,0.54
3555091,PDCSAP,15.0,,4107,143,657.09,3.12,5,3.38,0.11,0.67,0.01,0.43,0.03,2.372,0.17,264.85,38.82,0.52
3555545,PDCSAP,15.0,,3988,80,783.12,3.49,5,2.62,0.04,0.53,0.02,1.02,0.03,0.986,0.026,418.61,23.26,0.47
3560935,PDCSAP,15.0,,3889,136,2531.16,6.52,4,1.76,0.02,0.33,0.03,0.12,0.03,7.367,1.387,636.91,250.35,0.36
3628682,PDCSAP,18.0,,3926,137,1720.15,5.96,4,1.98,0.02,0.43,0.01,0.2,0.02,5.095,0.625,677.9,170.25,0.31
3629255,PDCSAP,18.0,,4026,140,585.55,2.99,5,3.62,0.15,0.74,0.02,0.19,0.03,5.2,0.737,317.73,92.84,0.23
3633335,PDCSAP,18.0,,3994,80,663.97,2.76,,4.09,0.46,0.72,0.01,0.27,0.02,3.771,0.275,419.72,61.97,0.37
3634981,PDCSAP,16.0,,4166,123,747.38,2.47,5,3.94,0.13,0.76,0.01,0.89,0.03,1.122,0.032,302.61,18.4,0.23
3643054,PDCSAP,18.0,,3974,139,1378.29,5.29,,2.1,0.11,0.43,0.02,0.76,0.02,1.316,0.04,328.34,20.78,0.28
3645232,PDCSAP,18.0,,4466,100,365.97,1.3,6,8.2,0.18,1.43,0.02,0.45,0.02,2.253,0.106,171.29,16.44,0.23
3646112,SAP,18.0,10.09,4029,141,3665.9,11.78,3,,,,,0.31,0.02,3.289,0.257,559.0,88.98,0.19
3646933,PDCSAP,18.0,,4249,100,299.91,1.57,6,5.83,0.17,1.11,0.06,0.64,0.02,1.559,0.057,272.11,20.86,0.26
3647291,PDCSAP,18.0,,4455,155,480.03,1.95,5,6.19,0.11,1.14,0.01,0.3,0.02,3.413,0.249,201.1,29.83,0.28
3647940,SAP,17.0,27.78,3397,118,62776.8,58.38,2,,,,,,,,,,,
3649870,SAP,4.0,8.56,3922,80,5521.12,10.49,,,,,,0.11,0.02,8.678,1.285,472.99,144.45,0.31
3650360,SAP,5.0,15.49,3514,122,15666.56,18.35,,,,,,0.4,0.03,2.558,0.215,871.03,148.83,0.21
3654897,PDCSAP,14.0,,4427,80,247.77,1.34,6,8.94,0.14,1.38,0.01,0.65,0.03,1.55,0.071,210.56,19.72,0.3
3656761,PDCSAP,15.0,,4220,80,837.25,3.33,5,3.43,0.05,0.64,0.01,0.36,0.03,2.775,0.216,372.08,58.86,0.66
3657874,PDCSAP,15.0,,3787,132,2001.06,10.25,,1.11,0.03,0.31,0.01,0.08,0.02,11.056,1.674,1028.02,321.57,0.37
3658136,PDCSAP,15.0,,4413,100,244.47,1.49,5,8.04,0.21,1.41,0.01,0.39,0.03,2.589,0.173,195.14,26.69,0.42
3661095,PDCSAP,4.0,,4433,129,364.95,1.19,,8.14,0.19,1.54,0.09,1.06,0.03,0.947,0.025,199.26,11.23,0.23
3661151,PDCSAP,15.0,,4063,142,1103.55,3.3,5,3.58,0.05,0.68,0.02,0.15,0.02,6.708,0.751,375.79,85.95,0.3
3661436,PDCSAP,14.0,,4063,142,2444.48,8.95,,1.5,0.13,0.36,0.02,,,,,,,
3661851,PDCSAP,15.0,,4150,145,1257.35,5.79,5,1.94,0.23,0.4,0.02,0.15,0.01,6.753,0.658,490.82,97.3,0.46
3662233,PDCSAP,15.0,,4223,100,702.8,2.55,5,4.32,0.09,0.81,0.0,0.29,0.02,3.46,0.289,377.81,64.11,0.33
3662283,PDCSAP,7.0,,4517,80,202.72,1.34,6,8.93,0.27,1.22,0.03,0.13,0.02,7.382,0.967,439.05,118.0,0.34
3662314,PDCSAP,14.0,,3998,139,1208.39,4.54,4,2.42,0.03,0.53,0.02,0.16,0.03,6.172,0.917,659.83,202.16,0.34
3662939,SAP,15.0,10.39,3599,125,4306.15,13.27,3,0.86,0.02,0.21,0.02,0.2,0.03,4.91,0.625,623.88,162.86,0.25
3729317,PDCSAP,18.0,,4013,140,1264.57,4.59,5,2.13,0.03,0.48,0.01,0.27,0.03,3.762,0.365,478.16,94.47,0.27
3730125,PDCSAP,16.0,,4477,100,181.38,1.21,6,7.87,0.19,1.31,0.02,0.44,0.02,2.268,0.116,194.08,20.28,0.32
3731121,PDCSAP,18.0,,4110,143,844.34,4.67,4,2.39,0.07,0.46,0.03,0.08,0.02,11.24,1.626,818.49,243.65,0.21
3731411,PDCSAP,18.0,,4227,147,665.46,2.46,5,4.72,0.09,0.93,0.01,0.22,0.02,4.501,0.4,301.76,54.5,0.24
3735196,SAP,4.0,18.94,3450,115,43509.91,40.96,,,,,,0.54,0.06,1.892,0.201,1714.83,372.92,0.49
3735699,PDCSAP,18.0,,4212,80,383.14,2.66,5,3.93,0.12,0.77,0.04,0.63,0.02,1.591,0.057,267.46,19.95,0.29
3735772,SAP,17.0,8.43,3887,80,46791.49,77.63,,,,,,0.09,0.03,9.267,1.751,507.26,200.12,0.32
3742519,PDCSAP,4.0,,4394,153,231.31,1.3,5,7.81,0.18,1.29,0.02,0.19,0.01,5.258,0.394,137.96,20.97,0.36
3743583,SAP,16.0,12.78,3658,128,11527.51,20.13,3,0.58,0.01,0.16,0.0,0.08,0.02,10.21,1.702,866.98,299.29,0.36
3744545,PDCSAP,9.0,,4267,129,1094.84,3.23,5,3.54,0.09,0.62,0.01,0.38,0.02,2.63,0.165,427.88,54.72,0.28
3746401,PDCSAP,18.0,,4223,147,640.36,2.79,5,3.52,0.06,0.78,0.01,0.14,0.01,6.91,0.657,328.15,63.5,0.25
3746974,PDCSAP,18.0,,4099,143,217.29,1.26,7,8.32,0.18,1.28,0.01,1.09,0.02,0.918,0.019,152.93,6.9,0.31
3749305,SAP,16.0,16.21,3660,80,28193.67,44.7,2,,,,,,,,,,,
3749989,PDCSAP,18.0,,4134,144,929.83,3.37,5,3.07,0.09,0.65,0.02,0.62,0.03,1.614,0.074,328.17,30.86,0.45
3750378,PDCSAP,18.0,,4041,141,930.56,4.19,5,2.7,0.11,0.52,0.02,0.26,0.03,3.814,0.371,572.64,113.48,0.36
3757193,PDCSAP,4.0,,4172,127,1222.2,1.66,,6.85,0.13,1.12,0.05,0.22,0.02,4.601,0.379,211.65,35.37,0.55
3757960,PDCSAP,14.0,,3761,131,1841.13,9.16,,1.04,0.03,0.29,0.03,,,,,,,
3758597,PDCSAP,13.0,,4366,152,289.51,1.15,6,10.29,0.14,1.6,0.01,,,,,,,
3761640,PDCSAP,15.0,,4116,144,467.1,2.93,,3.38,0.2,0.65,0.02,0.24,0.03,4.289,0.617,379.69,112.73,0.43
3761660,PDCSAP,15.0,,4305,80,157.76,1.03,7,9.29,0.23,1.44,0.02,0.84,0.05,1.206,0.066,148.96,16.75,0.31
3761841,PDCSAP,15.0,,3974,139,915.86,4.76,4,2.41,0.06,0.51,0.01,0.2,0.03,4.949,0.669,431.94,120.04,0.48
3762217,PDCSAP,15.0,,4181,146,760.53,4.57,4,2.98,0.18,0.58,0.01,0.48,0.03,2.119,0.117,499.59,56.07,0.34
3764943,SAP,14.0,12.33,3645,127,10611.6,26.06,,,,,,,,,,,,
3765372,PDCSAP,13.0,,4511,157,158.36,0.87,6,13.33,0.21,1.98,0.01,0.27,0.01,3.759,0.193,110.77,11.49,0.29
3765596,SAP,15.0,19.29,3517,123,11645.01,22.42,3,,,,,0.21,0.02,4.88,0.541,1052.69,238.39,0.58
3765622,SAP,15.0,16.67,3600,80,7712.16,20.37,3,,,,,0.63,0.03,1.611,0.085,1148.04,123.41,0.25
3766081,PDCSAP,15.0,,4083,142,850.55,3.94,4,3.07,0.09,0.65,0.02,0.32,0.02,3.16,0.231,305.71,45.36,0.36
3830881,SAP,18.0,15.84,3593,125,10576.2,21.19,3,,,,,0.1,0.02,8.83,1.476,1433.83,496.87,0.21
3833455,PDCSAP,18.0,,4170,80,767.15,2.48,5,4.73,0.12,0.9,0.01,0.38,0.03,2.646,0.18,202.57,28.01,0.3
3834020,SAP,5.0,44.8,3327,115,76264.92,58.0,,,,,,0.84,0.06,1.22,0.097,2451.11,772.11,0.23
3836105,PDCSAP,18.0,,4218,80,283.32,1.62,7,5.95,0.16,1.0,0.01,0.61,0.02,1.645,0.056,280.6,20.02,0.24
3837983,SAP,17.0,14.72,3696,129,19362.19,21.53,3,,,,,0.14,0.03,6.852,1.207,630.8,231.18,0.25
3838380,SAP,18.0,126.26,3240,115,197793.76,156.43,,,,,,0.69,0.11,1.577,0.283,4345.04,2026.55,0.36
3839310,PDCSAP,18.0,,4502,100,200.17,0.9,6,12.8,0.18,1.93,0.01,0.46,0.03,2.217,0.143,112.78,14.79,0.27
3839583,PDCSAP,17.0,,3962,80,1836.78,5.53,4,2.02,0.28,0.4,0.03,0.06,0.02,11.989,2.169,573.98,215.56,0.27
3839699,PDCSAP,9.0,,4184,125,1117.33,3.97,4,2.77,0.04,0.6,0.01,0.4,0.03,2.539,0.17,288.86,39.32,0.27
3842486,PDCSAP,18.0,,4481,133,129.73,0.88,6,11.18,0.23,1.77,0.01,0.65,0.04,1.543,0.084,164.59,18.28,0.26
3842704,PDCSAP,18.0,,4796,147,282.89,1.68,5,7.32,0.21,1.36,0.03,0.33,0.03,3.074,0.251,234.63,38.94,0.23
3847025,SAP,2.0,6.99,3983,139,1313.42,8.7,,,,,,0.2,0.02,4.986,0.579,566.42,134.5,0.29
3847254,SAP,18.0,24.8,3539,123,28720.4,38.9,2,,,,,0.23,0.04,4.347,0.787,2800.68,1061.39,0.3
3847852,PDCSAP,18.0,,3876,135,3122.69,7.92,,1.49,0.05,0.36,0.02,0.47,0.03,2.14,0.117,452.26,50.26,0.24
3849933,SAP,18.0,43.4,3242,114,84435.61,66.24,,,,,,0.2,0.09,4.883,1.606,3994.93,2911.2,0.24
3850060,PDCSAP,16.0,,4026,140,2368.15,7.58,4,1.54,0.19,0.34,0.0,0.1,0.02,9.28,1.419,768.34,242.61,0.33
3852304,PDCSAP,15.0,,3968,80,1282.8,6.39,3,1.78,0.08,0.47,0.01,0.12,0.02,8.115,1.222,522.98,162.68,0.3
3852327,SAP,18.0,8.03,3901,80,3877.59,7.61,4,1.5,0.09,0.35,0.01,0.21,0.03,4.697,0.65,590.56,168.38,0.27
3852384,PDCSAP,15.0,,4645,80,78.76,0.8,6,11.1,0.25,1.69,0.02,0.22,0.03,4.498,0.639,221.46,64.94,0.34
3853555,PDCSAP,15.0,,4350,80,155.13,1.12,6,9.88,0.23,1.4,0.02,0.43,0.03,2.336,0.169,229.23,33.63,0.33
3858729,PDCSAP,15.0,,,,1298.19,3.77,5,2.92,0.12,0.55,0.0,,,,,,,
3859198,PDCSAP,5.0,,4103,80,829.74,2.14,5,5.39,0.31,0.94,0.03,0.23,0.02,4.417,0.444,217.83,44.62,0.33
3863019,SAP,4.0,13.66,3755,80,8211.96,11.69,,,,,,0.19,0.04,5.197,1.019,899.31,371.32,0.63
3863227,PDCSAP,15.0,,4139,144,1171.27,3.28,5,3.54,0.03,0.64,0.01,0.26,0.03,3.948,0.433,331.79,74.55,0.56
3865595,PDCSAP,14.0,,3915,137,2750.83,6.1,4,1.89,0.12,0.36,0.07,0.16,0.01,6.373,0.556,346.9,61.47,0.37
3868527,PDCSAP,4.0,,4367,80,342.94,0.99,6,11.71,0.14,1.76,0.02,0.21,0.02,4.7,0.356,106.82,16.39,0.44
3869067,SAP,15.0,14.42,3785,132,9246.32,19.0,3,,,,,0.23,0.03,4.335,0.499,1074.63,260.6,0.39
3869171,SAP,4.0,23.67,3199,115,128960.54,103.34,,,,,,0.36,0.1,3.185,1.034,2004.93,1474.98,0.34
3869340,PDCSAP,15.0,,4161,145,456.58,2.3,5,4.84,0.14,0.9,0.01,0.31,0.03,3.316,0.311,242.27,47.61,0.34
3869445,SAP,10.0,40.85,3357,115,55014.49,59.29,,,,,,0.38,0.07,2.825,0.582,935.29,415.01,0.3
3935099,SAP,17.0,16.6,3567,124,22544.08,24.49,3,,,,,0.19,0.05,5.117,1.124,782.66,365.55,0.29
3935651,PDCSAP,10.0,,4364,80,210.03,1.37,6,7.18,0.57,1.25,0.02,0.35,0.02,2.888,0.188,185.6,24.46,0.31
3936736,PDCSAP,18.0,,4035,80,403.57,1.95,5,5.04,0.2,0.89,0.03,0.47,0.02,2.152,0.108,195.53,20.65,0.31
3936823,PDCSAP,6.0,,4475,80,236.7,0.77,6,14.09,0.24,2.25,0.02,0.23,0.01,4.331,0.242,104.82,11.92,0.31
3939138,SAP,17.0,15.15,3367,117,41488.36,54.05,,,,,,,,,,,,
3941454,SAP,18.0,6.73,,,1732.28,6.62,4,1.78,0.03,0.33,0.02,,,,,,,
3945904,PDCSAP,9.0,,4445,131,400.14,1.25,5,9.22,0.17,1.49,0.01,0.18,0.02,5.49,0.469,163.1,28.31,0.21
3951538,PDCSAP,18.0,,4105,143,550.77,2.69,5,3.91,0.15,0.75,0.02,0.33,0.03,3.105,0.266,267.58,46.62,0.31
3952898,SAP,5.0,40.06,3370,115,60113.35,63.28,,,,,,0.71,0.09,1.487,0.203,660.98,186.22,0.19
3953057,PDCSAP,18.0,,4309,80,172.25,0.72,6,15.69,0.31,2.19,0.01,1.08,0.03,0.928,0.023,87.75,4.51,0.18
3954130,SAP,18.0,17.51,3537,123,21240.32,39.96,2,,,,,,,,,,,
3954766,PDCSAP,8.0,,4567,80,119.36,0.82,,13.58,0.68,1.8,0.03,0.24,0.03,4.175,0.486,183.4,43.73,0.35
3956721,PDCSAP,18.0,,3931,80,1690.21,6.02,4,1.99,0.02,0.41,0.01,0.27,0.03,3.754,0.467,287.35,73.23,0.34
3957270,PDCSAP,18.0,,4198,146,1016.57,4.4,4,2.72,0.04,0.61,0.0,0.55,0.03,1.842,0.086,385.97,36.7,0.26
3958615,PDCSAP,9.0,,4319,80,255.89,1.07,6,10.18,0.15,1.64,0.02,0.28,0.03,3.653,0.333,118.42,21.94,0.2
3961485,PDCSAP,14.0,,4325,129,274.0,1.13,6,10.59,0.18,1.62,0.01,0.15,0.02,6.492,0.85,100.25,26.95,0.37
3964632,PDCSAP,15.0,,3950,80,399.61,1.41,6,8.45,0.12,1.32,0.01,0.78,0.02,1.285,0.041,107.84,7.22,0.31
3964647,PDCSAP,15.0,,3740,80,2293.33,6.34,4,1.89,0.02,0.42,0.03,0.08,0.02,10.163,1.693,694.23,239.66,0.37
3968545,PDCSAP,4.0,,4267,80,439.73,1.4,,8.32,0.14,1.25,0.11,0.49,0.02,2.044,0.093,186.68,17.61,0.37
3969203,PDCSAP,15.0,,4051,141,643.55,2.92,5,3.23,0.07,0.68,0.02,0.13,0.01,7.51,0.775,462.8,97.35,0.53
3969220,PDCSAP,14.0,,4262,80,320.68,1.54,5,7.29,0.13,1.39,0.07,0.22,0.02,4.54,0.318,105.68,15.64,0.44
3970020,SAP,15.0,20.23,3547,115,21515.62,29.53,3,,,,,0.42,0.05,2.446,0.298,708.81,177.76,0.29
3972170,PDCSAP,4.0,,4560,137,221.13,0.73,7,13.36,0.3,1.9,0.02,0.43,0.02,2.365,0.12,140.3,14.58,0.38
4035732,PDCSAP,18.0,,4201,147,262.99,1.48,6,6.99,0.16,1.25,0.01,0.17,0.02,5.741,0.523,234.15,43.35,0.24
4035742,PDCSAP,18.0,,4030,80,511.26,2.97,4,3.81,0.08,0.73,0.01,0.09,0.02,9.659,1.557,671.16,223.9,0.24
4035864,SAP,18.0,7.98,3804,133,8713.76,17.72,3,,,,,,,,,,,
4037071,PDCSAP,17.0,,3950,138,663.22,14.98,3,0.78,0.01,0.21,0.01,1.94,0.02,,,,,
4037216,PDCSAP,6.0,,4368,80,248.56,0.76,7,14.18,0.28,2.08,0.01,0.24,0.01,4.207,0.255,97.14,11.97,0.31
4038034,PDCSAP,18.0,,3870,135,1224.43,4.66,4,2.63,0.06,0.57,0.01,0.29,0.02,3.433,0.265,402.54,62.95,0.26
4039831,PDCSAP,18.0,,4226,100,344.24,1.43,6,7.33,0.21,1.13,0.01,0.45,0.02,2.261,0.118,211.73,22.52,0.29
4040917,PDCSAP,18.0,,3940,80,1009.52,4.76,5,2.03,0.03,0.45,0.01,1.35,0.03,0.742,0.015,523.51,23.84,0.2
4042709,PDCSAP,18.0,,3757,131,4120.51,6.68,4,1.74,0.01,0.35,0.02,0.2,0.02,5.102,0.568,649.29,147.84,0.35
4045066,SAP,18.0,8.61,3893,80,19254.34,102.11,,,,,,0.2,0.02,5.134,0.615,1136.54,279.37,0.33
4048788,PDCSAP,15.0,,3860,80,1018.97,6.05,4,2.03,0.04,0.44,0.02,0.18,0.02,5.553,0.701,905.79,234.3,0.17
4049208,PDCSAP,18.0,,3953,138,1794.45,5.32,4,2.29,0.03,0.51,0.01,0.34,0.02,2.959,0.205,236.38,33.18,0.16
4049466,PDCSAP,4.0,,4419,132,222.25,0.76,7,13.42,0.33,1.91,0.06,0.56,0.02,1.801,0.073,95.63,7.93,0.25
4055156,PDCSAP,18.0,,4418,154,143.94,0.87,6,11.69,0.31,1.73,0.03,0.59,0.03,1.706,0.076,187.23,17.33,0.35
4055722,SAP,18.0,14.37,3588,125,8330.07,17.18,3,0.7,0.01,0.17,0.02,0.28,0.03,3.61,0.372,677.22,142.58,0.27
4056751,SAP,18.0,43.4,3212,114,154810.16,102.11,,,,,,0.43,0.09,2.592,0.646,1445.72,780.45,0.36
4058849,PDCSAP,18.0,,4150,132,1641.67,5.58,4,2.13,0.03,0.54,0.01,0.24,0.02,4.245,0.436,456.62,95.69,0.35
4058863,PDCSAP,16.0,,3950,80,553.99,1.91,6,5.76,0.16,0.99,0.01,0.16,0.02,6.162,0.611,223.8,45.15,0.35
4058998,PDCSAP,18.0,,3917,80,2387.3,10.61,4,1.09,0.13,0.21,0.01,0.07,0.03,9.824,2.027,1372.36,592.75,0.34
4060284,SAP,18.0,6.54,3780,80,2025.97,6.65,,,,,,0.26,0.03,3.837,0.369,402.73,78.78,0.34
4060292,SAP,5.0,37.88,3347,115,98820.29,56.44,,,,,,0.74,0.08,1.394,0.153,1328.61,299.04,0.31
4060341,PDCSAP,17.0,,4250,148,435.91,1.87,7,4.7,0.13,0.84,0.02,0.17,0.02,5.84,0.709,388.26,96.61,0.34
4060347,PDCSAP,14.0,,3838,130,963.3,2.15,5,4.5,0.31,0.85,0.03,3.19,0.04,,,,,
4060394,PDCSAP,18.0,,4149,145,1420.09,5.18,,1.86,0.03,0.43,0.01,0.62,0.04,1.63,0.097,405.6,49.05,0.23
4060593,PDCSAP,18.0,,3840,80,896.62,4.9,4,2.42,0.08,0.52,0.01,0.88,0.03,1.141,0.033,366.45,22.24,0.11
4060757,PDCSAP,6.0,,4839,152,518.34,1.75,5,6.62,0.06,1.44,0.02,0.15,0.02,6.435,0.63,198.12,39.51,0.49
4060807,PDCSAP,17.0,,4307,80,240.66,1.37,6,7.51,0.23,1.25,0.01,0.28,0.02,3.573,0.298,195.26,35.64,0.33
4060989,PDCSAP,17.0,,4057,80,1184.44,4.51,4,2.68,0.05,0.6,0.01,0.19,0.02,5.394,0.646,302.93,74.31,0.2
4061158,SAP,18.0,21.82,3550,115,46948.15,27.74,2,,,,,0.27,0.05,3.822,0.764,612.71,258.52,0.24
4064179,PDCSAP,15.0,,4540,80,136.97,0.89,6,10.77,0.3,1.56,0.01,1.0,0.03,1.004,0.025,145.49,7.75,0.26
4064398,PDCSAP,15.0,,3910,80,833.5,5.29,,2.19,0.13,0.46,0.03,0.2,0.02,4.936,0.579,881.32,211.76,0.33
4069447,PDCSAP,15.0,,4326,100,362.0,1.41,6,7.74,0.15,1.24,0.01,0.44,0.02,2.292,0.128,201.49,23.06,0.5
4070631,PDCSAP,15.0,,4132,80,754.13,2.4,5,4.85,0.08,0.9,0.03,0.4,0.03,2.535,0.164,232.8,30.66,0.38
4071638,PDCSAP,14.0,,3860,135,2628.15,9.64,4,1.18,0.03,0.24,0.02,,,,,,,
4072729,PDCSAP,12.0,,4089,80,551.73,3.15,,3.71,0.06,0.71,0.02,0.34,0.02,2.954,0.209,435.05,62.79,0.42
4072847,PDCSAP,14.0,,4587,80,107.0,0.76,6,13.94,0.45,1.97,0.02,0.61,0.03,1.636,0.071,137.38,12.11,0.31
4073292,SAP,15.0,7.86,3950,138,2268.87,8.85,,,,,,0.11,0.02,8.026,1.337,1507.45,519.64,0.4
4074382,PDCSAP,13.0,,4107,143,2132.5,8.22,,1.51,0.09,0.27,0.05,0.12,0.02,7.629,1.258,783.81,267.65,0.54
4075610,PDCSAP,14.0,,4239,80,210.91,0.97,7,10.81,0.23,1.63,0.02,0.22,0.01,4.566,0.306,105.96,14.35,0.49
4078174,PDCSAP,15.0,,4228,148,286.47,1.51,6,7.3,0.31,1.16,0.03,0.3,0.03,3.353,0.307,190.65,36.37,0.41
4078789,SAP,10.0,14.67,3460,121,14725.54,24.51,,,,,,,,,,,,
4135680,PDCSAP,18.0,,4458,128,217.68,1.36,6,8.83,0.28,1.38,0.01,2.06,0.04,0.487,0.008,190.9,7.11,0.19
4136379,SAP,18.0,17.58,,80,28794.41,50.36,2,,,,,0.12,0.05,6.928,1.706,1068.81,561.38,0.24
4137612,PDCSAP,18.0,,4967,80,142.13,1.09,6,9.69,0.47,1.86,0.03,0.17,0.02,5.697,0.604,215.44,46.67,0.25
4137859,SAP,18.0,15.15,3655,127,8393.43,25.89,3,,,,,0.07,0.02,10.472,1.916,1923.87,732.99,0.29
4141483,PDCSAP,17.0,,4511,80,162.95,1.27,6,8.27,0.32,1.39,0.02,0.56,0.02,1.807,0.066,211.92,15.92,0.32
4142365,SAP,18.0,10.94,3377,114,23565.79,31.69,3,,,,,0.59,0.1,1.861,0.384,916.48,401.55,0.74
4147309,PDCSAP,18.0,,3520,80,4790.81,12.05,3,0.95,0.03,0.27,0.01,0.22,0.02,4.557,0.466,599.61,124.88,0.27
4147543,PDCSAP,6.0,,4812,148,307.82,0.77,7,13.95,0.27,2.09,0.02,0.18,0.01,5.524,0.424,117.53,18.31,0.22
4148261,PDCSAP,5.0,,4735,148,350.08,1.0,6,11.71,0.13,1.69,0.02,0.21,0.02,4.805,0.419,107.83,19.09,0.25
4150523,PDCSAP,18.0,,4012,140,1231.98,3.8,4,3.19,0.04,0.69,0.01,0.26,0.02,3.816,0.355,271.18,51.28,0.36
4155395,PDCSAP,14.0,,,,461.18,2.01,5,4.86,0.12,1.15,0.03,,,,,,,
4157282,PDCSAP,18.0,,4578,100,193.92,0.83,6,14.0,0.13,1.88,0.01,0.7,0.03,1.435,0.052,171.97,1135682.68,0.27
4160669,SAP,17.0,55.56,3547,80,206613.55,69.36,,,,,,0.19,0.06,5.069,1.344,2076.52,1188.65,0.21
4160709,PDCSAP,7.0,,4465,134,373.33,1.67,5,6.56,0.13,1.14,0.12,0.29,0.03,3.453,0.317,198.49,37.09,0.29
4160892,PDCSAP,18.0,,4352,152,158.38,1.05,7,8.7,0.37,1.44,0.02,0.31,0.03,3.279,0.297,174.22,32.1,0.37
4161408,PDCSAP,8.0,,,116,119.59,1.87,,3.71,0.25,0.76,0.02,1.25,0.55,,,,,
4164721,SAP,13.0,12.82,,,22808.84,36.45,,,,,,,,,,,,
4164738,SAP,4.0,19.2,3727,80,24046.23,21.46,,,,,,0.17,0.05,5.678,1.333,1814.15,906.98,0.32
4166483,PDCSAP,3.0,,4654,80,604.9,1.27,6,8.87,0.31,1.49,0.05,0.18,0.01,5.501,0.439,140.98,22.8,0.31
4167645,PDCSAP,15.0,,4161,145,946.53,3.25,,3.1,0.05,0.68,0.01,0.29,0.02,3.514,0.287,304.51,50.43,0.6
4170445,SAP,15.0,8.74,3845,134,3826.86,14.14,3,0.86,0.06,0.23,0.01,0.06,0.02,10.669,2.072,2365.52,959.35,0.53
4171441,SAP,15.0,15.1,3594,115,6797.32,17.18,3,0.65,0.06,0.17,0.02,0.36,0.05,2.849,0.427,924.26,286.89,0.43
4173278,SAP,15.0,15.38,3760,80,35301.02,131.29,,,,,,0.46,0.03,2.218,0.145,862.99,114.37,0.43
4173510,PDCSAP,15.0,,4001,140,1120.35,3.25,5,3.19,0.1,0.66,0.03,0.4,0.02,2.521,0.154,252.29,31.35,0.43
4174532,SAP,15.0,10.34,3670,80,4411.21,10.46,,,,,,0.36,0.03,2.815,0.207,836.38,125.03,0.38
4175481,PDCSAP,13.0,,4199,80,456.21,2.84,4,4.15,0.1,0.73,0.03,0.52,0.02,1.927,0.09,411.77,39.66,0.33
4176070,SAP,15.0,8.01,3911,136,1564.35,8.49,,,,,,0.16,0.03,6.246,1.054,1592.59,567.18,0.6
4177025,PDCSAP,15.0,,4270,85,306.66,1.6,5,6.35,0.23,1.26,0.01,0.84,0.03,1.199,0.039,138.28,9.48,0.38
4178619,SAP,4.0,12.08,3227,114,115301.25,153.6,,,,,,0.48,0.09,2.284,0.487,207.36,94.19,0.36
4181451,PDCSAP,15.0,,4112,143,717.22,3.33,5,3.23,0.11,0.6,0.02,0.28,0.03,3.589,0.391,258.14,57.71,0.49
4241617,PDCSAP,18.0,,4205,147,457.34,2.29,5,4.98,0.07,1.1,0.01,0.49,0.02,2.034,0.09,151.79,13.68,0.33
4242705,PDCSAP,17.0,,4552,100,259.2,0.88,6,12.56,0.18,1.93,0.01,0.35,0.02,2.908,0.191,139.71,18.6,0.24
4242905,SAP,18.0,70.62,3110,118,129716.68,126.76,,,,,,0.65,0.09,1.641,0.26,1579.8,520.95,0.25
4243284,PDCSAP,18.0,,4151,80,616.69,1.99,,5.57,0.07,0.93,0.02,0.18,0.01,5.513,0.441,174.02,28.24,0.29
4243486,PDCSAP,18.0,,4122,80,738.36,3.77,4,3.06,0.07,0.62,0.02,0.36,0.02,2.787,0.187,451.87,62.16,0.29
4244544,PDCSAP,4.0,,4489,129,169.73,0.89,,13.05,0.6,1.5,0.05,1.06,0.02,0.944,0.02,221.3,9.82,0.35
4247077,PDCSAP,18.0,,4272,149,543.51,2.39,5,5.02,0.1,0.95,0.02,0.25,0.03,4.041,0.415,257.57,53.97,0.56
4247116,PDCSAP,3.0,,3900,80,725.0,1.69,,6.5,0.12,1.2,0.09,1.19,0.02,0.844,0.016,248.07,10.28,0.7
4252080,PDCSAP,17.0,,4106,80,336.98,1.55,6,7.33,0.25,1.2,0.01,0.46,0.02,2.176,0.105,137.26,13.48,0.33
4252170,SAP,18.0,7.41,4164,145,1689.23,5.84,,,,,,0.53,0.02,1.9,0.087,436.53,41.47,0.33
4252979,SAP,5.0,35.92,3112,114,55838.76,87.0,,,,,,0.75,0.12,1.437,0.255,1220.01,454.21,0.26
4254666,SAP,16.0,26.04,3505,122,30776.66,51.5,,,,,,0.21,0.06,4.83,1.285,619.34,356.57,0.32
4255499,PDCSAP,6.0,,4407,131,428.62,1.03,6,10.19,0.27,1.53,0.01,0.21,0.02,4.803,0.351,196.69,29.21,0.25
4256081,PDCSAP,18.0,,3739,130,10171.45,17.76,3,0.67,0.01,0.16,0.01,0.23,0.02,4.39,0.43,902.52,181.18,0.26
4264079,SAP,5.0,29.98,3374,115,30329.22,34.8,,,,,,0.68,0.12,1.615,0.326,1087.11,467.0,0.24
4269096,PDCSAP,4.0,,4327,80,430.6,1.08,6,10.61,0.34,1.67,0.06,0.31,0.02,3.269,0.256,114.9,18.3,0.27
4269145,PDCSAP,14.0,,3949,80,1443.57,4.9,,2.32,0.03,0.55,0.02,0.14,0.03,6.701,1.189,658.75,243.81,0.33
4269498,PDCSAP,15.0,,4577,160,455.93,3.13,5,3.76,0.1,0.67,0.04,0.3,0.03,3.382,0.31,383.29,71.56,0.32
4271083,PDCSAP,15.0,,4079,142,785.45,2.73,,4.13,0.11,0.75,0.02,0.2,0.02,4.957,0.385,244.88,38.64,0.34
4276942,PDCSAP,15.0,,3894,136,657.63,2.8,5,4.06,0.11,0.78,0.01,0.15,0.02,6.72,0.701,276.45,58.78,0.49
4278017,PDCSAP,4.0,,4429,132,174.56,1.03,,9.93,0.38,1.51,0.04,0.54,0.02,1.876,0.086,203.97,19.06,0.37
4280251,PDCSAP,15.0,,4024,80,837.68,3.46,,3.21,0.08,0.68,0.02,0.34,0.03,2.976,0.226,315.57,48.66,0.4
4280759,SAP,15.0,16.67,3573,125,11368.67,20.95,3,0.54,0.03,0.18,0.02,0.46,0.05,2.245,0.239,1027.09,223.89,0.44
4345388,PDCSAP,5.0,,4616,80,895.3,2.9,,3.79,0.03,0.85,0.2,0.21,0.03,4.86,0.584,412.61,101.56,0.22
4346266,PDCSAP,18.0,,4240,80,459.06,1.67,5,7.55,0.19,1.31,0.01,0.2,0.01,5.089,0.353,153.12,21.59,0.31
4347554,PDCSAP,18.0,,4132,144,652.72,2.44,5,4.65,0.09,0.88,0.01,0.83,0.04,1.214,0.063,188.14,19.98,0.36
4348313,SAP,18.0,35.31,4151,115,82274.68,52.52,,,,,,0.24,0.03,4.142,0.479,195.84,46.33,0.39
4349565,PDCSAP,18.0,,4191,146,746.16,2.15,6,4.8,0.13,0.9,0.03,0.53,0.03,1.903,0.095,267.72,27.46,0.43
4349743,PDCSAP,18.0,,3930,137,969.76,2.58,5,4.0,0.32,0.75,0.02,0.39,0.02,2.6,0.155,214.26,25.96,0.41
4356215,PDCSAP,18.0,,3857,80,2419.59,7.5,4,1.57,0.02,0.35,0.01,0.13,0.03,7.094,1.235,629.91,227.97,0.31
4358067,PDCSAP,18.0,,4077,142,444.49,3.17,,3.59,0.05,0.71,0.02,0.16,0.02,6.054,0.738,453.31,113.16,0.25
4358630,PDCSAP,4.0,,4437,132,419.9,1.4,,7.05,0.74,1.34,0.08,0.29,0.02,3.484,0.244,222.07,31.59,0.19
4359587,PDCSAP,7.0,,4388,131,505.27,1.31,6,9.12,0.09,1.39,0.01,0.35,0.02,2.9,0.186,174.69,22.7,0.2
4365417,SAP,18.0,57.08,3132,115,101823.74,82.61,,,,,,1.42,0.11,0.719,0.059,1268.91,461.71,0.2
4365827,SAP,18.0,8.27,3930,80,1632.55,6.92,,,,,,0.37,0.03,2.751,0.209,585.75,91.16,0.28
4366053,PDCSAP,18.0,,4036,141,1066.09,4.77,4,2.4,0.03,0.52,0.01,,,,,,,
4371562,PDCSAP,15.0,,4149,80,339.2,1.44,5,7.61,0.16,1.17,0.01,0.2,0.03,4.925,0.604,234.01,58.75,0.24
4373485,SAP,15.0,7.15,3993,80,2651.18,6.94,,,,,,0.24,0.02,4.209,0.38,658.34,120.72,0.43
4374732,PDCSAP,15.0,,4212,147,875.0,4.51,4,2.71,0.07,0.61,0.04,0.23,0.03,4.428,0.498,524.34,120.59,0.33
4376841,PDCSAP,15.0,,4026,80,1015.11,4.22,,2.43,0.04,0.52,0.02,0.3,0.02,3.398,0.276,659.53,108.64,0.38
4377354,PDCSAP,15.0,,4271,149,894.54,3.07,,3.71,0.13,0.75,0.01,0.33,0.02,3.103,0.236,245.98,38.46,0.38
4377462,PDCSAP,4.0,,4482,135,722.69,1.89,,6.26,0.17,1.1,0.1,0.53,0.03,1.892,0.097,144.83,15.33,0.4
4380775,PDCSAP,15.0,,4199,80,392.39,1.69,6,6.25,0.23,1.11,0.02,0.64,0.02,1.564,0.058,173.62,13.39,0.44
4381217,SAP,10.0,21.82,3441,115,27488.47,31.69,,,,,,0.36,0.07,2.993,0.608,626.51,269.2,0.44
4382143,PDCSAP,15.0,,3770,80,1646.11,5.4,5,2.12,0.14,0.41,0.01,0.7,0.03,1.428,0.053,590.48,46.15,0.35
4383163,PDCSAP,15.0,,4104,80,809.4,3.34,4,3.78,0.14,0.79,0.03,0.24,0.03,4.284,0.615,452.51,133.92,0.52
4384048,PDCSAP,13.0,,4293,150,496.86,2.94,5,4.08,0.05,0.75,0.02,0.14,0.02,7.09,1.058,415.52,127.8,0.39
4385179,SAP,15.0,14.78,3774,121,9146.98,22.83,3,,,,,0.1,0.03,8.192,1.667,1347.16,574.75,0.58
4385582,PDCSAP,14.0,,3905,80,990.73,10.8,,1.06,0.02,0.22,0.02,1.14,0.02,,,,,
4385594,SAP,15.0,9.45,3870,80,2088.59,11.38,3,1.07,0.03,0.31,0.01,0.34,0.03,3.011,0.285,429.34,83.02,0.48
4386121,PDCSAP,15.0,,4094,143,727.76,3.86,,3.04,0.09,0.55,0.02,0.28,0.03,3.634,0.423,495.01,117.76,0.45
4454663,SAP,18.0,9.92,3885,136,5657.98,13.82,3,,,,,0.1,0.02,8.787,1.53,766.28,277.4,0.21
4455314,SAP,18.0,8.25,4052,141,1450.78,6.96,,,,,,0.64,0.03,1.566,0.083,593.25,63.86,0.29
4458213,SAP,18.0,18.77,3914,137,13862.62,22.28,3,,,,,0.16,0.03,5.933,1.093,2503.1,965.32,0.21
4459725,SAP,18.0,24.22,3514,115,33849.65,30.26,2,,,,,0.78,0.07,1.32,0.132,1011.95,206.59,0.21
4465279,SAP,13.0,35.61,3383,114,184168.38,91.9,,,,,,0.17,0.06,5.549,1.562,1540.17,941.29,0.31
4465563,PDCSAP,18.0,,4066,142,1854.71,4.71,5,2.06,0.03,0.46,0.0,0.27,0.02,3.784,0.347,390.76,72.92,0.23
4470317,SAP,4.0,13.66,3519,123,11164.79,13.93,,,,,,0.69,0.05,1.462,0.108,399.32,60.2,0.25
4470693,PDCSAP,13.0,,4164,145,672.46,3.26,,3.57,0.09,0.78,0.02,0.12,0.02,8.114,1.242,262.88,83.17,0.21
4471399,PDCSAP,14.0,,5315,154,111.79,1.22,6,7.91,0.3,1.5,0.02,0.69,0.02,,,,,
4472430,SAP,15.0,19.65,,,12398.22,24.51,3,,,,,,,,,,,
4474176,SAP,15.0,11.02,3613,126,19098.16,47.43,,,,,,0.09,0.01,10.197,1.309,697.0,183.33,0.4
4474504,SAP,14.0,6.86,3950,138,2868.36,9.85,3,1.18,0.09,0.32,0.01,0.16,0.02,6.277,0.82,519.63,139.27,0.55
4476645,SAP,15.0,14.47,3750,131,13915.01,20.83,3,,,,,0.14,0.03,6.708,1.131,886.66,310.5,0.44
4477871,SAP,15.0,8.74,4062,142,3141.32,8.81,,,,,,0.28,0.03,3.567,0.375,805.55,178.77,0.47
4478473,PDCSAP,15.0,,4219,147,306.02,1.7,5,5.94,0.13,1.05,0.03,0.66,0.03,1.527,0.072,198.32,19.31,0.34
4481586,SAP,15.0,7.35,3998,139,1480.87,7.39,,,,,,0.52,0.04,1.944,0.137,571.16,82.09,0.38
4481622,PDCSAP,12.0,,4610,100,158.2,0.79,7,14.54,0.14,1.99,0.01,0.14,0.02,7.084,0.987,291.1,83.29,0.54
4482691,PDCSAP,15.0,,4030,141,638.35,3.57,5,3.07,0.19,0.55,0.03,0.29,0.03,3.454,0.344,364.67,74.51,0.45
4482778,PDCSAP,4.0,,4694,154,334.78,0.78,,14.86,0.11,2.01,0.01,0.34,0.03,2.987,0.257,136.11,24.07,0.46
4483471,SAP,11.0,11.94,3749,80,6807.61,14.94,,,,,,0.24,0.04,4.237,0.624,592.15,184.87,0.45
4488474,PDCSAP,17.0,,4039,141,784.79,5.87,4,2.13,0.05,0.44,0.03,,,,,,,
4489163,PDCSAP,18.0,,3771,131,894.02,5.26,4,2.26,0.04,0.5,0.01,0.38,0.03,2.697,0.248,406.03,76.41,0.57
4545344,SAP,18.0,12.55,3721,130,10350.73,24.26,,,,,,0.07,0.03,9.975,1.945,2201.34,895.64,0.28
4545620,SAP,18.0,20.83,3925,122,11799.71,20.37,4,,,,,0.23,0.03,4.38,0.489,1245.51,285.01,0.3
4545666,PDCSAP,4.0,,4485,127,263.33,0.85,6,10.93,0.69,1.81,0.07,1.94,0.03,0.516,0.008,145.19,5.46,0.24
4548551,SAP,18.0,88.65,3265,114,375200.94,204.23,,,,,,0.54,0.08,1.978,0.324,1275.88,436.62,0.49
4548615,PDCSAP,18.0,,4092,100,763.59,2.89,5,3.77,0.17,0.74,0.01,0.35,0.02,2.886,0.183,272.35,35.11,0.43
4551712,SAP,4.0,14.47,3736,80,23019.76,20.05,,,,,,0.16,0.02,6.116,0.851,1082.35,310.23,0.28
4551779,SAP,18.0,27.78,3501,122,26823.15,42.01,3,,,,,0.24,0.03,4.245,0.619,1275.94,384.46,0.19
4552187,PDCSAP,16.0,,4359,152,269.23,0.97,6,11.9,0.16,1.8,0.01,0.22,0.01,4.522,0.275,148.12,18.27,0.24
4552875,PDCSAP,7.0,,4444,130,322.97,1.4,6,6.73,0.14,1.22,0.02,0.34,0.03,3.002,0.227,181.18,27.89,0.25
4554760,PDCSAP,17.0,,,,716.14,3.58,5,3.35,0.18,0.65,0.03,,,,,,,
4554770,PDCSAP,16.0,,4020,80,1068.81,3.58,5,3.17,0.11,0.66,0.01,0.34,0.03,2.974,0.305,468.37,98.41,0.16
4555456,PDCSAP,18.0,,4310,80,208.13,1.36,6,7.86,0.14,1.37,0.01,0.4,0.02,2.534,0.157,152.54,19.22,0.16
4562310,PDCSAP,18.0,,4069,142,708.55,2.68,6,3.78,0.07,0.71,0.01,0.31,0.02,3.257,0.243,237.08,35.93,0.3
4563149,PDCSAP,16.0,,3961,138,1805.19,7.65,4,1.54,0.02,0.29,0.02,0.19,0.02,5.31,0.681,366.13,96.3,0.49
4563272,PDCSAP,18.0,,4063,142,869.21,3.01,5,3.8,0.15,0.74,0.01,0.21,0.02,4.839,0.516,340.06,73.96,0.35
4565985,SAP,15.0,12.04,3980,139,8059.16,15.74,3,0.77,0.02,0.22,0.01,0.67,0.03,1.494,0.061,935.23,78.6,0.21
4566887,PDCSAP,15.0,,4078,142,444.27,2.56,5,4.56,0.1,0.87,0.01,0.42,0.03,2.385,0.151,217.35,28.04,0.24
4567029,PDCSAP,14.0,,4832,136,96.87,1.54,5,6.9,0.35,1.26,0.02,2.4,0.02,,,,,
4567221,PDCSAP,15.0,,4466,126,167.66,0.76,7,13.01,0.33,1.82,0.01,1.34,0.03,0.746,0.014,124.94,5.13,0.18
4571962,PDCSAP,15.0,,4358,100,355.65,1.63,5,7.13,0.24,1.12,0.02,0.28,0.03,3.578,0.378,312.99,67.6,0.28
4579064,PDCSAP,14.0,,3670,80,2629.31,7.25,,1.65,0.02,0.39,0.01,,,,,,,
4585322,PDCSAP,18.0,,4214,147,228.38,1.66,6,6.74,0.22,1.1,0.03,,,,,,,
4586704,PDCSAP,18.0,,3773,132,1161.5,5.17,4,2.15,0.03,0.43,0.02,0.19,0.03,5.319,0.78,497.1,158.46,0.53
4587051,PDCSAP,16.0,,4335,151,275.74,1.16,6,9.7,0.18,1.47,0.01,0.21,0.02,4.854,0.375,155.14,24.92,0.55
4636613,PDCSAP,18.0,,3864,135,1760.85,7.37,4,1.61,0.03,0.37,0.01,0.52,0.02,1.921,0.088,439.19,41.52,0.37
4637069,SAP,17.0,27.06,3484,114,26150.68,51.03,3,,,,,0.27,0.05,3.905,0.771,793.38,330.1,0.32
4639306,SAP,18.0,13.4,3626,126,4503.77,16.09,3,,,,,0.24,0.02,4.202,0.404,1425.68,279.17,0.42
4640527,,,,,,,,,7.77,0.24,1.3,0.04,0.23,0.01,4.439,0.252,155.91,17.96,0.43
4644594,PDCSAP,18.0,,3975,139,617.85,3.76,4,3.26,0.05,0.72,0.01,0.28,0.03,3.633,0.338,283.69,53.69,0.28
4649839,PDCSAP,9.0,,3953,138,1133.07,5.52,,2.13,0.03,0.37,0.04,,,,,,,
4650422,SAP,10.0,7.79,3988,80,2018.16,7.42,,,,,,0.2,0.04,4.99,1.021,1050.43,453.27,0.19
4650686,PDCSAP,18.0,,3947,138,1757.59,7.49,4,1.62,0.03,0.35,0.01,0.32,0.03,3.136,0.318,719.75,148.58,0.19
4655790,SAP,4.0,13.44,3761,121,13272.76,18.42,3,,,,,0.17,0.03,5.664,0.916,729.88,245.01,0.38
4658599,PDCSAP,5.0,,4561,80,289.47,1.11,,8.87,0.13,1.59,0.02,0.27,0.03,3.75,0.358,150.03,29.16,0.33
4661768,PDCSAP,15.0,,4144,80,297.77,1.48,6,6.52,0.19,1.07,0.02,1.3,0.04,0.771,0.021,226.16,12.87,0.29
4663975,PDCSAP,15.0,,4076,80,561.59,2.14,5,5.28,0.13,0.98,0.01,0.52,0.02,1.931,0.091,159.15,15.42,0.27
4665578,PDCSAP,13.0,,4095,143,1051.84,7.38,4,1.64,0.02,0.38,0.02,,,,,,,
4668978,SAP,11.0,40.06,3314,115,109195.13,245.08,,,,,,0.42,0.08,2.605,0.568,1561.17,732.59,0.48
4669378,PDCSAP,13.0,,4200,147,562.77,2.82,5,4.19,0.09,0.78,0.01,,,,,,,
4670660,PDCSAP,13.0,,4269,149,401.79,2.51,4,4.54,0.06,0.88,0.02,0.2,0.02,4.967,0.38,265.54,42.3,0.81
4671249,SAP,15.0,22.89,3837,121,25310.09,28.28,3,,,,,0.13,0.04,6.98,1.491,1787.6,810.61,0.74
4672731,PDCSAP,15.0,,4070,142,1352.63,5.6,4,2.08,0.02,0.46,0.03,0.24,0.03,4.154,0.461,576.97,131.0,0.59
4676985,PDCSAP,18.0,,3978,139,934.65,4.18,5,2.58,0.16,0.52,0.01,0.22,0.03,4.601,0.584,448.09,122.21,1.13
4677271,PDCSAP,18.0,,3974,80,1640.92,6.48,4,1.85,0.14,0.42,0.01,0.38,0.02,2.686,0.167,557.64,72.2,0.81
4677674,PDCSAP,16.0,,,,718.58,2.91,5,3.93,0.08,0.8,0.01,,,,,,,
4678401,SAP,18.0,11.11,3600,80,4013.79,14.56,,,,,,0.63,0.03,1.591,0.083,785.78,84.48,0.59
4678686,SAP,4.0,20.63,3589,115,19671.89,31.78,,,,,,0.19,0.04,5.15,1.026,1438.07,645.73,0.75
4679457,SAP,18.0,25.41,3434,115,56631.68,34.2,3,,,,,0.31,0.07,3.458,0.874,2283.64,1260.44,0.75
4679615,PDCSAP,18.0,,4157,145,578.6,2.68,5,4.48,0.07,0.83,0.01,0.23,0.03,4.366,0.492,389.66,95.07,0.89
4679875,PDCSAP,16.0,,4152,145,778.7,2.55,5,4.75,0.17,0.89,0.02,0.34,0.03,2.974,0.285,202.56,39.62,0.85
4681628,PDCSAP,4.0,,4208,80,929.08,2.89,,4.22,0.13,0.83,0.06,0.18,0.02,5.56,0.502,207.35,38.12,1.04
4681977,PDCSAP,16.0,,4084,142,691.62,5.01,5,2.71,0.69,0.47,0.02,,,,,,,
4730123,PDCSAP,18.0,,4127,144,629.37,2.37,5,5.07,0.11,0.96,0.01,0.41,0.02,2.468,0.149,278.77,34.32,0.29
4732678,SAP,16.0,6.68,3683,128,5184.55,17.46,,,,,,,,,,,,
4737850,PDCSAP,18.0,,4411,154,287.96,1.52,5,7.5,0.13,1.24,0.02,0.26,0.03,3.841,0.424,148.19,33.39,0.24
4738255,PDCSAP,18.0,,4571,80,200.12,0.75,6,15.15,0.16,2.23,0.01,0.44,0.03,2.295,0.137,108.43,13.19,0.21
4738610,PDCSAP,18.0,,4386,80,172.34,1.23,6,9.2,0.33,1.39,0.01,0.31,0.02,3.251,0.262,263.48,43.19,0.21
4740287,PDCSAP,18.0,,4050,141,627.76,2.52,5,4.23,0.12,0.77,0.0,0.54,0.02,1.868,0.084,350.0,32.55,0.21
4741698,SAP,5.0,8.83,3814,80,3388.37,9.13,,,,,,0.15,0.03,6.383,0.984,706.04,225.17,0.23
4742716,PDCSAP,18.0,,4078,142,739.2,4.4,,2.3,0.06,0.53,0.02,0.98,0.02,1.027,0.025,518.66,27.95,0.16
4751876,PDCSAP,14.0,,4006,80,1033.21,2.87,5,3.97,0.12,0.69,0.02,0.17,0.02,5.845,0.781,184.17,50.57,0.24
4753340,PDCSAP,15.0,,4077,142,893.88,2.59,6,3.69,0.12,0.75,0.01,0.28,0.03,3.647,0.403,279.06,63.04,0.36
4753829,PDCSAP,14.0,,3918,137,1785.02,6.87,4,1.7,0.04,0.41,0.02,0.2,0.02,4.916,0.582,296.25,71.79,0.27
4756864,SAP,15.0,41.67,3641,80,55073.95,75.02,,,,,,0.2,0.07,4.979,1.507,2100.45,1393.82,0.32
4756934,PDCSAP,15.0,,4485,100,268.35,1.43,5,8.89,0.22,1.49,0.01,0.44,0.05,2.332,0.268,139.34,32.84,0.3
4757543,PDCSAP,15.0,,4239,148,640.38,2.83,5,3.81,0.11,0.82,0.03,0.39,0.03,2.624,0.2,278.54,43.59,0.31
4764230,PDCSAP,14.0,,4005,140,1443.29,6.36,,1.73,0.13,0.33,0.01,0.11,0.02,8.842,1.267,509.83,150.23,0.64
4764405,PDCSAP,15.0,,4120,144,555.78,2.9,5,3.65,0.17,0.7,0.02,0.15,0.02,6.559,0.726,410.74,92.81,0.65
4771707,PDCSAP,18.0,,4320,80,392.5,2.0,5,5.69,0.1,1.08,0.01,0.4,0.03,2.517,0.178,316.93,45.82,0.73
4773569,PDCSAP,16.0,,3760,131,2206.39,7.52,4,1.55,0.02,0.36,0.02,0.11,0.02,8.465,1.399,543.68,189.34,1.3
4774326,PDCSAP,18.0,,3894,136,1149.22,4.31,5,2.56,0.13,0.5,0.01,0.3,0.03,3.404,0.343,501.66,104.67,0.57
4775208,PDCSAP,4.0,,4482,80,322.71,1.05,6,10.89,0.23,1.52,0.02,0.18,0.02,5.528,0.641,290.02,68.85,1.09
4814830,PDCSAP,12.0,,4130,144,614.24,2.86,4,4.15,0.06,0.93,0.03,0.18,0.01,5.638,0.418,184.72,27.84,0.24
4820952,SAP,5.0,9.3,3823,80,6891.96,10.12,,,,,,0.24,0.03,4.256,0.6,398.71,115.92,0.47
4824195,PDCSAP,18.0,,4096,143,649.12,2.6,6,3.55,0.16,0.71,0.05,,,,,,,
4824292,SAP,18.0,18.94,3709,80,20996.84,30.13,3,,,,,0.27,0.03,3.703,0.449,753.09,187.08,0.19
4825646,SAP,18.0,14.67,3656,127,9232.79,18.29,3,,,,,0.11,0.03,7.857,1.663,1983.35,886.6,0.3
4825832,SAP,16.0,173.61,3429,120,1387646.96,245.08,,,,,,,,,,,,
4827950,PDCSAP,7.0,,4297,80,499.88,1.2,6,9.67,0.11,1.51,0.02,0.3,0.02,3.349,0.219,91.41,12.16,0.23
4828684,PDCSAP,18.0,,3925,137,1849.42,8.44,,1.82,0.04,0.41,0.01,0.19,0.03,5.309,0.702,930.11,252.96,0.19
4829109,PDCSAP,18.0,,3938,137,1208.65,5.35,4,2.26,0.02,0.53,0.01,0.21,0.02,4.729,0.536,492.56,114.07,0.26
4829153,SAP,4.0,7.63,3859,80,5455.7,13.2,,,,,,0.08,0.02,10.47,1.736,420.48,144.06,0.22
4830765,PDCSAP,18.0,,4296,150,328.41,1.67,5,6.73,0.09,1.1,0.02,0.32,0.02,3.171,0.25,163.58,26.12,0.21
4832196,PDCSAP,16.0,,4338,80,187.26,0.78,7,13.74,0.25,1.93,0.01,0.32,0.02,3.154,0.229,103.86,15.27,0.3
4839483,PDCSAP,15.0,,4131,144,388.28,2.35,,4.34,0.28,0.76,0.03,0.21,0.03,4.834,0.583,473.57,116.99,0.32
4839885,SAP,14.0,9.67,3882,135,3407.55,10.64,,,,,,0.08,0.04,8.607,1.959,1350.27,648.59,0.39
4842904,PDCSAP,15.0,,3740,80,2584.59,7.63,4,1.55,0.02,0.32,0.02,0.58,0.04,1.751,0.124,439.72,63.71,0.42
4844415,PDCSAP,15.0,,5068,165,198.55,1.44,5,8.26,0.1,1.72,0.02,0.16,0.02,6.091,0.575,186.32,35.77,0.36
4844495,SAP,15.0,22.64,3679,128,19428.93,23.12,3,,,,,0.2,0.03,4.978,0.828,1361.41,471.57,0.36
4844801,PDCSAP,15.0,,4221,147,566.43,1.92,5,5.95,0.11,1.09,0.01,0.22,0.03,4.569,0.68,402.83,124.14,0.37
4845866,SAP,15.0,28.15,3292,115,43618.85,32.11,3,0.36,0.01,0.12,0.01,0.37,0.09,3.064,0.875,1725.36,1083.42,0.35
4847030,SAP,15.0,12.74,4026,140,6127.89,14.94,3,,,,,0.21,0.03,4.753,0.622,1292.62,347.52,0.36
4847602,SAP,4.0,11.29,,115,4357.21,10.44,,,,,,0.69,0.03,1.458,0.06,765.26,64.76,0.31
4851496,SAP,14.0,10.5,3753,131,11771.31,14.83,3,,,,,0.3,0.03,3.371,0.37,240.48,53.89,0.47
4852455,SAP,15.0,11.02,3603,126,8094.38,27.23,,,,,,0.09,0.03,8.854,1.723,1918.18,779.81,0.55
4857539,PDCSAP,14.0,,5391,188,233.59,1.67,,7.17,0.17,1.28,0.01,0.97,0.03,,,,,
4857585,PDCSAP,4.0,,3969,80,1281.44,4.58,,2.29,0.18,0.54,0.05,0.17,0.03,5.728,0.982,175.12,66.1,1.27
4858251,PDCSAP,4.0,,4093,80,1149.83,3.44,,3.43,0.06,0.65,0.06,0.15,0.02,6.601,0.839,476.35,124.07,0.94
4858299,PDCSAP,4.0,,4239,80,878.46,1.87,,6.17,0.08,1.01,0.08,0.19,0.02,5.162,0.396,259.17,40.35,0.94
4858305,SAP,18.0,10.24,3677,128,5195.0,24.19,3,0.48,0.01,0.13,0.01,0.15,0.02,6.517,0.997,1261.72,399.28,0.94
4863093,PDCSAP,4.0,,3945,80,1620.06,5.62,,2.12,0.14,0.39,0.05,0.11,0.04,7.598,1.773,511.72,253.08,1.22
4864091,SAP,18.0,14.08,3823,133,7319.24,20.31,3,,,,,0.15,0.04,6.371,1.288,1723.3,745.54,1.27
4902112,PDCSAP,14.0,,3968,138,651.43,2.4,6,4.02,0.2,0.78,0.02,0.22,0.03,4.501,0.516,240.86,56.54,0.29
4908025,PDCSAP,18.0,,4110,100,438.72,1.49,6,7.61,0.27,1.23,0.01,0.5,0.02,1.991,0.074,130.56,9.96,0.38
4908161,PDCSAP,18.0,,4072,142,1305.02,7.13,4,1.66,0.03,0.38,0.01,0.18,0.02,5.444,0.566,976.84,207.1,0.42
4908338,PDCSAP,18.0,,4184,126,811.57,6.61,4,1.72,0.08,0.37,0.05,0.26,0.02,3.888,0.304,779.21,124.15,0.45
4908844,PDCSAP,16.0,,4372,153,131.23,0.72,7,14.62,0.34,2.08,0.01,0.22,0.01,4.655,0.301,124.63,16.36,0.39
4914231,PDCSAP,18.0,,4043,141,2048.22,5.63,4,2.12,0.02,0.46,0.01,0.62,0.03,1.634,0.075,429.08,40.36,0.27
4916641,PDCSAP,4.0,,4070,81,454.17,1.63,,7.05,0.24,0.98,0.05,1.15,0.02,0.868,0.018,151.65,6.98,0.14
4918300,SAP,18.0,5.95,3877,135,2030.76,8.64,,,,,,0.17,0.03,5.7,0.816,547.85,161.71,0.21
4918925,PDCSAP,18.0,,4184,80,293.69,1.61,6,5.83,0.14,1.14,0.08,0.56,0.02,1.783,0.077,161.62,14.27,0.15
4919121,SAP,18.0,30.86,3485,114,44228.7,48.69,2,,,,,0.2,0.05,4.937,1.178,1476.22,754.6,0.28
4919209,PDCSAP,4.0,,4485,128,459.48,1.67,,6.76,0.19,1.18,0.07,0.54,0.02,1.857,0.078,325.37,28.79,0.18
4919239,PDCSAP,18.0,,4530,80,130.74,0.79,6,13.81,0.27,1.87,0.01,0.26,0.02,3.882,0.353,141.36,26.12,0.18
4920044,PDCSAP,18.0,,4354,80,301.41,1.17,6,9.88,0.17,1.56,0.01,0.86,0.02,1.164,0.029,112.85,6.07,0.16
4927048,PDCSAP,13.0,,3800,80,1067.91,4.76,,2.42,0.05,0.53,0.02,1.3,0.03,0.773,0.019,465.25,24.56,0.23
4927595,SAP,15.0,7.15,3908,136,1646.36,9.37,,,,,,0.18,0.02,5.442,0.717,653.76,176.89,0.33
4928332,PDCSAP,15.0,,4090,143,1004.53,3.72,5,2.7,0.29,0.59,0.03,0.12,0.02,7.793,1.046,534.86,147.54,0.31
4933782,PDCSAP,7.0,,4565,100,86.79,0.67,7,12.06,0.38,1.76,0.03,0.17,0.02,5.901,0.527,216.21,39.43,0.33
4934347,PDCSAP,14.0,,4072,114,519.25,2.24,5,5.18,0.68,0.85,0.04,0.68,0.02,1.469,0.052,291.72,21.82,0.37
4935341,PDCSAP,15.0,,3971,138,2792.88,11.99,3,1.01,0.02,0.25,0.02,0.06,0.02,12.061,2.153,919.46,340.5,0.36
4935852,SAP,4.0,9.62,3862,80,6060.06,8.08,,,,,,0.24,0.03,4.203,0.446,603.79,130.88,0.44
4935977,PDCSAP,15.0,,3964,80,2271.03,6.01,4,1.98,0.02,0.48,0.01,0.08,0.02,10.665,1.531,930.67,275.04,0.55
4936335,PDCSAP,15.0,,4523,100,261.17,1.66,5,7.68,0.22,1.36,0.02,0.15,0.01,6.521,0.577,249.19,44.8,0.39
4937327,SAP,5.0,245.1,4010,140,1558376.2,208.81,,,,,,0.33,0.11,3.464,1.218,2530.32,2027.89,0.55
4940648,PDCSAP,4.0,,4568,100,194.07,0.82,,10.16,0.81,1.72,0.06,1.13,0.02,0.885,0.019,127.58,6.02,0.23
4945391,SAP,4.0,6.28,3842,80,9187.2,12.88,,,,,,,,,,,,
4947105,PDCSAP,4.0,,4274,80,652.32,1.84,,6.3,0.29,1.08,0.1,0.12,0.02,7.86,1.344,342.0,121.59,1.44
4947596,PDCSAP,18.0,,3770,80,1860.64,7.91,4,1.38,0.09,0.27,0.01,0.28,0.03,3.633,0.342,637.0,123.46,1.18
4947897,PDCSAP,4.0,,4336,80,412.33,1.57,6,5.93,0.27,1.16,0.04,0.18,0.02,5.477,0.58,344.28,74.63,1.41
4948402,PDCSAP,4.0,,4682,134,237.22,0.85,5,13.96,0.41,1.96,0.24,1.16,0.03,0.864,0.023,183.3,10.36,0.47
4949565,PDCSAP,17.0,,4042,141,790.15,4.83,4,2.44,0.1,0.46,0.02,0.12,0.03,7.703,1.326,621.92,228.47,1.21
4950312,PDCSAP,4.0,,3846,80,10839.04,14.02,,0.64,0.14,0.12,0.08,,,,,,,
4989234,SAP,14.0,9.69,3540,123,4916.16,9.85,4,1.13,0.07,0.24,0.01,0.3,0.02,3.381,0.251,399.33,60.19,0.45
4990101,SAP,14.0,73.1,3482,115,381766.49,135.6,,,,,,0.57,0.06,1.801,0.188,1830.19,389.52,0.34
4990246,SAP,4.0,9.0,3596,125,3919.44,10.89,,,,,,1.06,0.03,0.949,0.028,643.63,39.15,0.22
4990328,PDCSAP,14.0,,4105,132,1133.56,4.72,4,2.59,0.03,0.56,0.01,0.79,0.02,1.273,0.036,300.6,17.9,0.23
4994469,PDCSAP,17.0,,,,2953.46,15.59,3,0.76,0.01,0.21,0.0,,,,,,,
4995218,PDCSAP,18.0,,4532,80,111.9,0.8,6,12.87,0.67,1.85,0.05,0.98,0.02,1.026,0.021,156.5,7.06,0.34
4999858,SAP,4.0,10.09,3703,80,7631.62,19.32,,,,,,0.16,0.04,6.079,1.229,296.76,126.07,0.27
5000066,SAP,17.0,8.9,3696,129,6058.51,22.05,2,,,,,0.12,0.02,7.981,0.931,503.48,120.16,0.24
5002968,PDCSAP,18.0,,3669,128,4147.92,12.19,3,0.99,0.01,0.3,0.01,0.52,0.02,1.933,0.085,570.71,51.23,0.41
5004628,SAP,18.0,15.78,3551,124,10460.68,18.47,3,0.65,0.02,0.16,0.01,0.35,0.02,2.905,0.193,793.93,107.35,0.19
5004660,PDCSAP,16.0,,4173,80,377.92,4.09,,2.76,0.03,0.58,0.05,0.4,0.02,2.547,0.158,400.73,50.33,0.19
5006618,SAP,5.0,15.84,3585,125,9388.47,16.71,,,,,,0.98,0.04,1.029,0.041,1011.73,83.91,0.13
5006853,SAP,5.0,8.3,3812,80,3209.77,7.89,,,,,,0.18,0.02,5.625,0.749,677.7,185.47,0.21
5007366,PDCSAP,5.0,,4871,151,274.1,0.95,6,12.49,0.23,1.88,0.02,0.14,0.02,6.922,0.74,187.72,41.02,0.22
5007473,SAP,18.0,6.91,3798,132,1185.26,6.16,,,,,,0.5,0.04,2.035,0.186,378.39,70.95,0.22
5007728,SAP,16.0,15.43,3539,123,19725.6,37.41,,,,,,0.12,0.03,7.718,1.401,645.7,244.12,0.2
5008719,SAP,4.0,8.56,3823,80,8266.63,9.66,,,,,,0.18,0.03,5.569,0.78,663.44,191.35,0.2
5009376,PDCSAP,8.0,,4582,80,231.73,1.13,6,9.11,0.12,1.63,0.01,0.23,0.03,4.41,0.578,137.93,37.15,0.2
5019344,PDCSAP,15.0,,3954,138,1286.45,6.58,4,1.83,0.03,0.4,0.02,0.14,0.03,6.955,1.237,572.73,212.02,0.28
5020076,PDCSAP,14.0,,4031,141,2346.53,5.6,4,2.0,0.02,0.35,0.02,0.24,0.03,4.258,0.452,531.32,115.16,0.35
5021305,SAP,15.0,23.15,3630,80,19314.76,30.63,3,,,,,0.14,0.04,6.347,1.455,3191.57,1553.06,0.43
5022517,SAP,15.0,6.99,4149,145,2128.63,6.73,,,,,,0.23,0.03,4.316,0.476,623.53,140.59,0.34
5023275,PDCSAP,15.0,,3830,134,1143.88,6.44,,1.7,0.04,0.36,0.02,0.1,0.02,8.936,1.29,688.55,204.71,0.39
5024699,SAP,15.0,20.03,3680,80,23049.6,22.76,3,,,,,0.2,0.02,4.942,0.523,1264.88,273.77,0.4
5024750,PDCSAP,15.0,,4595,160,88.96,0.73,,12.03,0.47,1.77,0.02,0.4,0.02,2.522,0.129,174.59,18.2,0.28
5024851,PDCSAP,15.0,,4063,100,647.09,3.02,4,4.03,0.07,0.76,0.02,0.39,0.02,2.589,0.14,372.78,41.53,0.28
5025003,SAP,15.0,46.82,3855,134,59611.36,79.92,,,,,,1.11,0.08,0.918,0.067,4307.59,1595.5,0.16
5025162,PDCSAP,15.0,,4101,143,999.91,4.21,5,2.8,0.04,0.63,0.02,,,,,,,
5025267,SAP,14.0,20.03,3986,122,25405.29,35.77,2,0.32,0.01,0.09,0.01,0.12,0.03,7.419,1.413,889.51,353.7,0.51
5032507,PDCSAP,18.0,,,80,1453.76,6.01,4,1.97,0.04,0.46,0.01,0.37,0.03,2.706,0.231,656.13,121.55,0.99
5032701,PDCSAP,4.0,,4239,80,333.66,1.38,,7.15,0.17,1.27,0.04,0.28,0.03,3.646,0.337,170.14,33.92,1.34
5033293,PDCSAP,4.0,,4179,80,606.06,2.36,,5.23,0.46,0.92,0.08,0.1,0.04,8.006,1.815,363.68,174.4,1.77
5034789,PDCSAP,4.0,,4419,80,229.89,1.08,6,9.72,0.51,1.47,0.02,0.27,0.02,3.684,0.231,163.04,20.84,1.48
5035849,SAP,18.0,8.98,3941,80,2186.13,8.58,,,,,,0.38,0.03,2.703,0.231,537.41,93.7,0.82
5039087,PDCSAP,4.0,,4386,80,371.29,1.24,,8.28,0.48,1.37,0.07,0.17,0.02,5.867,0.66,211.28,48.61,1.06
5039127,SAP,18.0,14.62,3501,122,6387.68,26.83,3,,,,,0.19,0.03,5.193,0.779,1541.4,506.27,0.93
5039392,PDCSAP,18.0,,4336,80,352.11,1.77,,6.4,0.1,1.13,0.02,0.46,0.03,2.22,0.152,239.01,33.96,0.78
5041311,PDCSAP,18.0,,4051,80,917.55,3.49,5,3.3,0.05,0.59,0.02,0.45,0.03,2.226,0.134,375.47,45.88,0.72
5041537,PDCSAP,17.0,,4154,145,413.5,3.34,6,2.73,0.15,0.54,0.05,0.15,0.02,6.459,0.943,666.36,203.92,1.09
5041589,SAP,18.0,9.0,4012,140,1781.53,8.9,,,,,,0.26,0.02,3.838,0.346,1056.6,194.37,0.61
5041646,SAP,18.0,17.15,3576,125,14602.21,26.54,,,,,,0.08,0.02,9.668,1.83,2595.89,1023.8,1.09
5077850,PDCSAP,14.0,,4087,143,431.67,2.26,5,4.97,0.13,0.9,0.07,0.27,0.02,3.799,0.31,242.68,40.2,0.38
5078240,PDCSAP,14.0,,4369,100,259.9,1.19,6,8.87,0.25,1.46,0.01,0.79,0.02,1.261,0.036,136.89,8.37,0.28
5078533,PDCSAP,5.0,,4361,152,130.57,0.7,,14.55,1.56,1.67,0.04,2.01,0.04,0.499,0.009,172.46,7.51,0.2
5078657,PDCSAP,14.0,,3722,130,4899.31,9.58,4,1.21,0.02,0.26,0.02,0.16,0.03,6.213,0.92,784.3,239.97,0.34
5079307,SAP,14.0,8.7,3860,80,5554.02,8.84,,,,,,0.6,0.03,1.681,0.071,697.86,60.44,0.2
5083712,PDCSAP,18.0,,4147,145,1118.88,3.97,4,2.81,0.03,0.6,0.01,0.29,0.02,3.43,0.238,348.29,48.99,0.3
5084148,PDCSAP,18.0,,4102,80,1081.97,3.75,4,3.11,0.06,0.58,0.02,0.33,0.02,3.099,0.212,292.61,40.67,0.34
5090286,SAP,4.0,10.5,3891,136,4590.73,10.77,,,,,,0.37,0.02,2.743,0.179,466.28,61.86,0.33
5090928,PDCSAP,18.0,,3921,80,1034.99,4.87,5,1.98,0.03,0.45,0.01,0.27,0.02,3.721,0.319,554.45,96.62,0.33
5092282,PDCSAP,17.0,,3862,135,1641.44,5.31,4,2.28,0.04,0.51,0.02,0.07,0.01,11.853,1.674,947.93,275.33,0.32
5093223,SAP,18.0,181.16,3593,115,1103928.35,198.71,,,,,,0.44,0.08,2.419,0.472,2224.03,915.54,0.24
5093678,SAP,18.0,9.3,3880,80,1623.12,6.39,,,,,,0.57,0.03,1.772,0.094,640.01,69.47,0.26
5095886,PDCSAP,8.0,,4373,80,328.05,1.31,6,9.01,0.15,1.42,0.01,0.27,0.02,3.748,0.327,236.39,41.95,0.23
5096095,SAP,18.0,10.14,3774,132,4250.99,12.38,3,0.94,0.03,0.27,0.01,0.41,0.03,2.496,0.194,867.24,138.03,0.28
5097114,PDCSAP,17.0,,4549,80,125.32,0.75,7,14.33,0.27,1.87,0.01,0.16,0.02,6.201,0.596,206.42,40.38,0.23
5097962,SAP,10.0,32.3,4013,140,20230.86,42.29,,,,,,0.18,0.04,5.401,1.007,2453.26,958.82,0.23
5105865,PDCSAP,15.0,,4022,140,1057.21,3.32,5,3.32,0.35,0.61,0.02,0.32,0.02,3.18,0.218,329.21,45.84,0.3
5108033,SAP,5.0,11.54,3895,136,8423.89,11.2,,,,,,0.44,0.03,2.282,0.159,704.26,100.04,0.39
5110470,PDCSAP,15.0,,4029,141,888.07,3.86,5,2.6,0.07,0.56,0.02,0.2,0.02,5.087,0.593,435.44,103.88,0.41
5112438,SAP,15.0,12.9,3600,80,5917.68,15.61,3,0.77,0.03,0.22,0.01,0.39,0.04,2.636,0.298,822.36,190.8,0.32
5112481,PDCSAP,15.0,,4024,140,413.83,2.44,4,5.17,0.18,0.9,0.01,0.4,0.02,2.503,0.124,273.06,27.93,0.3
5112786,PDCSAP,15.0,,4249,100,170.32,1.31,6,7.84,0.25,1.16,0.01,0.44,0.02,2.285,0.115,190.0,19.92,0.28
5113061,PDCSAP,15.0,,4161,100,323.63,2.55,4,4.62,0.1,0.86,0.03,0.42,0.02,2.386,0.127,313.33,34.1,0.3
5113492,PDCSAP,15.0,,4211,147,1093.88,2.81,,4.09,0.08,0.79,0.01,0.14,0.03,6.697,1.141,645.56,228.2,0.45
5113794,SAP,14.0,6.36,3766,131,12307.95,19.72,,,,,,1.88,0.02,,,,,
5113910,PDCSAP,15.0,,4461,100,291.01,1.59,5,7.31,0.15,1.24,0.02,0.54,0.03,1.871,0.097,226.93,23.99,0.39
5114590,PDCSAP,13.0,,4235,148,695.47,2.52,5,4.68,0.09,0.89,0.02,0.21,0.02,4.727,0.383,229.4,37.64,0.53
5119480,SAP,14.0,14.57,3626,80,12744.86,23.49,3,0.48,0.04,0.14,0.01,0.18,0.06,5.37,1.449,1970.08,1149.36,0.84
5121566,PDCSAP,16.0,,4219,147,249.48,1.83,6,4.0,0.31,1.08,0.01,0.14,0.03,6.96,1.155,360.79,124.4,1.33
5122468,PDCSAP,4.0,,3936,137,983.33,2.61,,3.9,0.27,0.6,0.02,0.36,0.03,2.818,0.241,287.41,50.09,1.44
5124280,PDCSAP,18.0,,4127,144,1976.47,5.38,4,2.14,0.03,0.46,0.01,0.53,0.03,1.912,0.108,350.82,40.66,0.63
5124850,PDCSAP,18.0,,4102,143,1536.15,6.05,4,1.93,0.03,0.44,0.02,0.29,0.02,3.449,0.287,412.4,70.07,0.79
5126954,SAP,18.0,8.61,3787,132,3637.93,9.71,4,1.0,0.1,0.27,0.01,0.15,0.04,6.359,1.311,1334.11,580.62,0.75
5127940,PDCSAP,4.0,,4100,80,685.34,2.45,,4.85,0.12,0.89,0.07,0.09,0.03,8.824,1.853,738.1,329.29,1.56
5128272,PDCSAP,4.0,,4251,80,437.44,0.74,,14.18,0.96,1.88,0.03,0.2,0.02,5.063,0.608,143.13,36.26,1.87
5129367,SAP,18.0,18.27,3640,80,11358.25,26.64,3,0.44,0.01,0.13,0.01,0.12,0.03,7.55,1.43,4468.1,1870.08,1.01
5129851,PDCSAP,16.0,,,,760.53,5.18,4,2.39,0.25,0.5,0.01,,,,,,,
5130101,SAP,4.0,6.72,3942,80,4010.94,12.99,,,,,,,,,,,,
5130865,PDCSAP,17.0,,4255,148,619.32,2.7,,4.37,0.11,0.85,0.01,0.26,0.02,3.845,0.346,325.73,60.19,0.73
5131276,SAP,5.0,17.01,3707,80,14396.45,23.37,,,,,,0.35,0.05,2.99,0.427,1155.43,346.65,0.64
5171320,SAP,18.0,20.03,3764,119,14678.8,34.68,2,,,,,0.17,0.03,5.963,0.857,742.73,219.98,0.22
5171575,PDCSAP,8.0,,4496,80,172.29,0.77,7,14.65,0.21,2.04,0.01,0.33,0.03,3.041,0.239,102.31,16.34,0.33
5174642,PDCSAP,18.0,,4473,80,142.7,1.05,6,10.32,0.34,1.63,0.02,0.36,0.02,2.828,0.164,162.23,19.12,0.17
5174733,SAP,18.0,6.28,4004,140,2322.17,6.59,,,,,,0.18,0.02,5.558,0.666,545.52,133.85,0.17
5176206,SAP,18.0,10.6,3727,130,4089.88,13.34,3,0.91,0.02,0.23,0.01,0.26,0.03,3.912,0.449,1340.72,314.81,0.2
5176879,SAP,18.0,80.13,3164,115,84150.59,147.05,,,,,,0.91,0.08,1.129,0.107,4521.35,1500.91,0.17
5177450,PDCSAP,3.0,,,,1109.98,3.08,,3.61,0.03,0.66,0.07,,,,,,,
5180026,PDCSAP,16.0,,4448,80,163.36,0.78,6,13.82,0.34,1.93,0.01,0.67,0.02,1.5,0.048,115.71,7.94,0.28
5180418,SAP,18.0,9.06,3775,132,2559.21,12.09,3,,,,,0.11,0.02,8.054,1.331,973.43,332.88,0.53
5180885,SAP,18.0,42.96,3309,114,82735.12,66.84,,,,,,0.41,0.08,2.624,0.542,821.47,359.71,0.33
5181839,PDCSAP,17.0,,3967,80,839.21,3.37,4,3.76,0.14,0.73,0.04,0.39,0.03,2.568,0.166,239.5,31.4,0.28
5181919,PDCSAP,4.0,,4166,123,770.79,1.95,,5.35,0.26,0.97,0.03,0.96,0.02,1.04,0.026,223.96,11.99,0.23
5182451,SAP,18.0,14.78,3806,80,9053.22,17.93,3,,,,,0.38,0.03,2.644,0.187,732.03,105.53,0.24
5183722,PDCSAP,18.0,,4188,146,671.7,2.66,5,4.52,0.11,0.86,0.01,0.21,0.02,4.766,0.505,245.88,53.21,0.3
5184073,PDCSAP,18.0,,4850,80,284.52,1.3,5,9.26,0.11,1.67,0.02,0.15,0.02,6.721,0.676,266.17,54.58,0.21
5184285,SAP,18.0,8.04,3925,80,2815.77,7.25,,,,,,0.46,0.03,2.171,0.119,405.11,45.69,0.22
5184472,SAP,18.0,25.72,3712,80,39163.12,43.0,,,,,,0.28,0.04,3.731,0.608,1619.25,549.22,0.4
5185856,PDCSAP,3.0,,4259,80,337.02,1.51,,7.59,0.49,1.16,0.02,0.57,0.04,1.783,0.121,227.83,31.43,0.21
5192452,PDCSAP,15.0,,4135,144,525.42,2.14,6,4.22,0.3,0.86,0.02,0.26,0.02,3.883,0.346,180.68,33.85,0.47
5193118,PDCSAP,13.0,,4109,143,574.31,2.6,5,4.04,0.22,0.79,0.01,0.08,0.02,10.584,1.569,432.21,132.08,0.36
5193141,SAP,15.0,23.95,3501,115,15761.31,28.28,3,,,,,0.51,0.04,2.007,0.174,1549.74,274.81,0.35
5193818,SAP,13.0,6.45,3929,137,1718.64,9.87,,,,,,0.09,0.02,9.864,1.455,713.01,216.75,0.23
5193991,SAP,15.0,14.12,4099,125,10553.38,16.98,3,,,,,0.21,0.02,4.849,0.528,1071.19,238.31,0.33
5197058,SAP,15.0,31.09,3428,115,45493.79,32.11,3,,,,,0.92,0.06,1.103,0.076,993.24,139.3,0.35
5197228,PDCSAP,15.0,,4195,146,542.51,2.34,5,4.05,0.16,0.88,0.01,0.23,0.03,4.398,0.49,316.36,72.1,0.36
5197709,PDCSAP,4.0,,4070,81,412.27,1.64,,6.77,0.26,1.12,0.11,1.27,0.03,0.789,0.016,218.46,9.99,0.28
5199859,SAP,15.0,13.75,3722,80,7758.21,17.67,3,0.72,0.05,0.18,0.02,0.46,0.04,2.207,0.198,1024.01,189.56,0.34
5199940,SAP,15.0,13.02,3897,136,6930.05,16.34,3,0.72,0.02,0.2,0.02,0.45,0.04,2.282,0.206,1159.59,213.41,0.37
5206845,SAP,18.0,19.11,3640,115,19788.15,24.03,3,0.49,0.01,0.13,0.0,0.79,0.05,1.278,0.08,720.76,92.65,0.53
5207710,PDCSAP,18.0,,3915,137,816.01,4.37,5,2.3,0.05,0.53,0.0,0.2,0.04,5.075,0.955,459.54,191.21,1.15
5207905,PDCSAP,18.0,,3847,134,1188.83,6.3,4,1.93,0.04,0.43,0.01,0.35,0.03,2.898,0.285,351.38,71.27,0.81
5209216,SAP,4.0,7.53,3865,80,6065.35,16.0,,,,,,,,,,,,
5209827,SAP,5.0,29.98,3487,116,44848.18,34.23,,,,,,0.67,0.07,1.542,0.169,1855.78,459.13,1.11
5211634,PDCSAP,18.0,,3887,136,961.47,4.52,4,2.45,0.03,0.53,0.03,0.43,0.03,2.329,0.136,275.43,33.31,0.83
5211826,PDCSAP,18.0,,,,496.94,3.03,4,3.84,0.06,0.85,0.01,,,,,,,
5212374,SAP,18.0,21.59,3675,128,13657.69,27.64,3,,,,,0.37,0.04,2.763,0.269,2482.27,509.72,0.85
5212400,PDCSAP,18.0,,,,694.47,4.34,5,2.2,0.06,0.49,0.01,,,,,,,
5212464,SAP,18.0,12.25,3728,130,18191.45,17.63,3,,,,,0.26,0.03,3.871,0.43,811.95,191.2,1.09
5213459,PDCSAP,4.0,,4188,80,649.35,2.06,,5.58,0.25,1.02,0.06,0.19,0.02,5.187,0.512,265.89,53.43,1.08
5214750,SAP,18.0,13.27,3727,130,5531.51,13.95,3,0.85,0.01,0.19,0.01,0.56,0.03,1.798,0.093,649.08,68.75,0.4
5215966,PDCSAP,17.0,,4184,146,521.95,2.96,4,3.96,0.06,0.85,0.02,0.17,0.02,6.011,0.548,350.7,67.33,0.4
5218111,PDCSAP,16.0,,4727,165,53.58,0.83,7,13.79,1.05,1.89,0.02,0.89,0.08,,,,,
5218116,SAP,3.0,11.64,,116,7048.02,12.65,,,,,,0.23,0.03,4.368,0.546,371.41,95.6,0.64
5218755,SAP,18.0,10.31,3513,122,12111.69,21.88,,,,,,0.08,0.03,9.663,1.96,1720.68,730.08,0.71
5219135,PDCSAP,18.0,,4086,143,2041.95,7.66,4,1.49,0.03,0.28,0.01,0.21,0.02,4.808,0.538,1173.71,279.47,0.74
5219663,PDCSAP,16.0,,4415,154,219.75,1.33,6,8.35,0.18,1.31,0.01,0.1,0.02,9.168,1.545,200.98,70.32,0.8
5219922,SAP,4.0,11.29,3778,80,20382.37,18.64,,,,,,,,,,,,
5219998,SAP,4.0,8.42,3809,80,3795.09,10.56,,,,,,0.3,0.03,3.448,0.389,814.64,191.0,0.7
5252229,PDCSAP,8.0,,4335,151,385.54,1.28,6,9.01,0.15,1.41,0.01,0.43,0.02,2.343,0.109,131.86,12.61,0.22
5252698,SAP,14.0,28.34,3480,113,66307.7,65.94,,,,,,0.21,0.04,4.805,0.812,716.55,252.12,0.29
5253014,PDCSAP,14.0,,4076,142,1324.41,4.61,4,2.6,0.04,0.59,0.01,0.11,0.02,8.536,1.173,490.33,138.74,0.3
5254964,PDCSAP,14.0,,4184,146,513.91,2.81,6,3.64,0.24,0.66,0.02,0.2,0.01,5.007,0.37,224.76,33.66,0.37
5256691,PDCSAP,14.0,,4181,146,414.22,2.41,5,4.79,0.08,0.86,0.01,0.2,0.02,5.042,0.593,367.13,88.36,0.29
5262724,PDCSAP,18.0,,3975,139,1088.2,3.05,5,3.54,0.11,0.7,0.01,0.49,0.02,2.052,0.096,252.2,24.71,0.2
5262811,PDCSAP,18.0,,3991,80,1499.33,4.31,4,2.79,0.04,0.6,0.01,0.32,0.02,3.173,0.23,207.78,30.54,0.21
5270737,SAP,18.0,6.68,3934,80,2433.67,6.81,,,,,,0.24,0.02,4.239,0.442,701.59,149.33,0.2
5271808,PDCSAP,7.0,,4820,147,190.2,0.83,7,12.47,0.5,1.89,0.03,0.36,0.03,2.832,0.221,160.8,25.49,0.3
5272829,PDCSAP,18.0,,4085,80,359.14,1.64,6,6.1,0.24,1.06,0.02,0.4,0.02,2.498,0.149,187.35,22.71,0.27
5276219,PDCSAP,17.0,,4086,143,980.09,3.71,4,3.04,0.04,0.64,0.03,0.35,0.02,2.88,0.195,290.23,39.91,0.25
5276467,SAP,10.0,9.1,3720,80,2453.79,9.16,,,,,,0.72,0.03,1.386,0.05,898.27,66.84,0.23
5281249,SAP,15.0,27.59,3659,80,21958.21,31.55,3,,,,,0.23,0.04,4.366,0.829,1454.24,578.61,0.19
5284269,SAP,15.0,10.14,3912,136,4197.17,10.25,4,0.99,0.1,0.21,0.01,0.18,0.04,5.411,1.084,989.02,418.07,0.27
5285343,PDCSAP,4.0,,4343,100,291.54,0.86,7,12.22,0.52,1.55,0.03,1.1,0.02,0.914,0.02,187.96,8.82,0.26
5286020,PDCSAP,13.0,,4131,144,641.75,2.25,5,5.15,0.07,1.02,0.01,0.1,0.01,9.235,1.133,397.19,99.67,0.38
5287144,PDCSAP,13.0,,4052,141,569.57,3.04,5,3.62,0.15,0.68,0.02,0.15,0.02,6.547,0.677,250.75,52.88,0.35
5287291,PDCSAP,12.0,,4858,100,102.69,0.74,6,14.95,0.17,2.28,0.01,0.12,0.02,8.054,1.114,208.44,59.3,0.38
5288019,PDCSAP,15.0,,3991,139,1765.47,8.75,4,1.37,0.02,0.28,0.01,0.27,0.05,3.813,0.666,1057.95,386.45,0.43
5288939,PDCSAP,15.0,,3810,80,1292.56,5.02,4,2.47,0.03,0.54,0.03,0.59,0.03,1.707,0.083,397.96,39.47,0.41
5289959,PDCSAP,15.0,,4036,80,743.57,3.95,5,2.77,0.11,0.49,0.02,0.33,0.03,3.121,0.334,726.76,160.29,0.5
5296307,SAP,18.0,50.2,3219,115,69446.1,96.74,,,,,,0.59,0.11,1.863,0.411,1487.69,704.01,0.76
5297605,PDCSAP,18.0,,4334,80,293.3,1.94,,5.74,0.15,0.91,0.02,0.39,0.02,2.605,0.158,483.44,63.12,1.06
5299028,PDCSAP,4.0,,3968,80,4474.78,8.43,4,1.3,0.04,0.31,0.01,0.05,0.02,11.696,2.215,814.03,320.59,0.96
5300578,SAP,18.0,8.5,3918,137,1502.37,9.2,,,,,,0.47,0.03,2.142,0.132,803.04,101.4,0.51
5300993,PDCSAP,4.0,,3923,80,1666.77,3.89,,2.36,0.28,0.55,0.09,0.16,0.03,6.179,1.057,366.11,130.29,0.94
5302662,PDCSAP,18.0,,3851,134,3033.3,9.17,4,1.28,0.02,0.24,0.01,0.1,0.02,8.859,1.325,640.45,197.77,0.66
5303251,PDCSAP,4.0,,4039,80,1308.4,3.71,,2.96,0.19,0.6,0.08,,,,,,,
5303930,PDCSAP,4.0,,4318,151,552.94,1.19,6,8.69,0.64,1.45,0.03,0.3,0.03,3.382,0.292,171.79,30.29,0.52
5304271,PDCSAP,16.0,,3915,137,2019.24,5.77,4,2.02,0.02,0.41,0.04,0.08,0.02,11.062,1.693,682.29,215.5,0.72
5304572,PDCSAP,18.0,,4077,142,490.8,2.78,5,3.64,0.14,0.71,0.01,0.22,0.02,4.614,0.507,480.14,107.76,0.48
5305148,PDCSAP,17.0,,4279,149,765.99,3.74,5,2.76,0.15,0.59,0.01,0.3,0.03,3.399,0.303,320.37,59.2,0.5
5305535,SAP,18.0,19.2,3753,80,15052.29,25.62,3,0.46,0.01,0.12,0.0,0.27,0.03,3.824,0.509,1701.25,467.05,0.49
5305902,SAP,18.0,25.72,3438,115,29547.08,42.75,2,,,,,0.24,0.06,4.306,1.094,1706.32,959.73,0.54
5306850,SAP,4.0,8.83,3798,80,5570.92,17.41,,,,,,0.17,0.03,5.806,1.056,327.73,126.71,0.69
5307129,PDCSAP,17.0,,4218,147,1946.4,9.26,4,1.25,0.01,0.29,0.01,0.05,0.02,12.794,2.246,926.61,337.13,0.74
5307885,SAP,5.0,9.56,3760,80,8531.17,11.83,,,,,,0.24,0.04,4.308,0.788,876.42,341.08,0.61
5308666,PDCSAP,16.0,,3853,134,3421.08,12.09,3,0.98,0.02,0.28,0.02,0.07,0.02,10.715,1.881,1100.08,400.98,1.03
5351659,SAP,18.0,7.67,3903,80,1709.19,7.04,,,,,,0.33,0.02,3.059,0.205,416.45,56.61,0.17
5356674,SAP,18.0,24.37,3482,121,48638.85,68.71,,,,,,,,,,,,
5357380,PDCSAP,18.0,,3982,139,2038.91,8.35,4,1.44,0.02,0.3,0.02,0.48,0.03,2.112,0.123,841.19,99.91,0.26
5358888,SAP,5.0,16.6,3521,123,16222.48,17.61,,,,,,0.26,0.08,4.107,1.234,2961.41,1959.21,0.19
5363755,SAP,18.0,8.98,3804,133,4499.23,9.99,4,0.92,0.02,0.26,0.01,0.15,0.04,6.135,1.433,586.2,291.13,0.27
5364599,PDCSAP,8.0,,4447,80,228.77,1.09,7,8.02,0.16,1.47,0.08,0.31,0.02,3.291,0.22,161.27,21.9,0.31
5369569,PDCSAP,4.0,,4373,134,598.4,1.97,5,5.89,0.4,1.01,0.08,0.21,0.02,4.712,0.399,210.37,36.2,0.23
5370847,SAP,5.0,60.39,3491,115,85618.76,67.36,,,,,,0.62,0.07,1.68,0.206,1942.69,490.68,0.29
5370997,PDCSAP,5.0,,4270,80,383.57,1.5,4,7.86,0.13,1.35,0.04,0.25,0.02,4.096,0.339,157.55,26.52,0.32
5371494,PDCSAP,14.0,,4419,154,272.18,1.78,6,5.3,0.37,1.0,0.01,0.13,0.07,6.109,1.777,80.47,50.88,0.32
5371676,PDCSAP,15.0,,4089,100,372.26,2.6,5,4.01,0.08,0.71,0.03,0.41,0.03,2.448,0.18,532.31,80.0,0.34
5372216,PDCSAP,15.0,,3987,139,969.02,3.76,5,3.19,0.05,0.46,0.05,0.21,0.03,4.876,0.611,313.85,80.76,0.33
5375200,SAP,15.0,11.42,3816,133,5869.55,14.25,3,0.82,0.01,0.24,0.01,,,,,,,
5376106,PDCSAP,15.0,,4067,142,2122.26,6.43,4,1.81,0.02,0.41,0.02,0.35,0.04,2.876,0.304,390.41,84.35,0.41
5376348,PDCSAP,14.0,,4259,100,218.01,0.78,7,14.12,0.24,2.02,0.01,0.49,0.03,2.085,0.142,99.51,13.78,0.35
5377104,PDCSAP,13.0,,4178,146,1225.26,3.89,5,2.83,0.13,0.56,0.02,,,,,,,
5377277,PDCSAP,15.0,,4175,146,642.11,3.12,6,3.05,0.21,0.6,0.01,0.29,0.03,3.549,0.364,572.91,121.92,0.54
5381295,SAP,4.0,7.28,3936,137,2542.29,7.82,,,,,,0.27,0.03,3.711,0.385,316.43,67.63,0.69
5381849,SAP,18.0,10.74,3923,137,5091.81,10.69,4,0.88,0.02,0.25,0.01,0.35,0.04,2.892,0.343,892.41,218.98,0.74
5385183,PDCSAP,4.0,,4207,80,983.64,2.7,,4.28,0.1,0.71,0.11,0.2,0.02,4.917,0.488,362.71,73.41,1.28
5387744,PDCSAP,17.0,,3645,127,8279.78,17.97,3,0.65,0.01,0.19,0.02,0.11,0.02,8.464,1.476,2384.71,866.93,0.76
5388155,SAP,18.0,29.14,3317,115,96581.53,122.54,,,,,,0.4,0.08,2.695,0.573,1545.18,705.96,0.65
5388887,SAP,18.0,19.38,3682,122,22037.54,24.67,3,,,,,0.23,0.03,4.391,0.638,1658.54,500.05,0.42
5389557,PDCSAP,3.0,,4371,80,334.04,0.85,7,12.29,0.22,1.86,0.04,0.47,0.03,2.126,0.117,117.07,13.27,0.34
5390758,PDCSAP,18.0,,4296,150,755.0,3.05,5,3.85,0.06,0.76,0.02,0.15,0.02,6.634,0.854,653.93,174.52,0.7
5393342,SAP,18.0,10.36,3600,80,3994.55,15.51,3,0.95,0.02,0.24,0.02,0.23,0.03,4.364,0.625,780.27,232.59,0.63
5395743,PDCSAP,18.0,,3930,80,572.19,5.27,,1.82,0.08,0.39,0.02,0.21,0.03,4.783,0.736,1069.23,355.08,0.6
5395763,PDCSAP,4.0,,4029,80,1554.13,7.47,,1.27,0.05,0.3,0.05,0.06,0.03,11.008,2.166,1596.12,654.86,0.91
5395942,PDCSAP,18.0,,4169,124,204.13,3.32,5,5.12,0.83,0.72,0.04,13.12,0.03,,,,,
5396587,SAP,5.0,24.95,3708,80,20366.56,35.7,,,,,,0.44,0.06,2.353,0.332,659.06,192.88,0.66
5397223,PDCSAP,15.0,,4242,133,175.55,1.61,6,6.28,0.24,1.04,0.02,0.55,0.03,1.832,0.093,340.35,35.74,0.66
5397291,PDCSAP,4.0,,4305,150,698.19,2.48,,4.37,0.44,0.74,0.08,,,,,,,
5397524,PDCSAP,18.0,,4084,142,1170.54,3.53,5,2.92,0.08,0.48,0.01,0.18,0.02,5.477,0.594,452.7,106.91,1.12
5429223,SAP,14.0,35.61,3427,115,34213.82,37.43,,,,,,0.74,0.06,1.384,0.106,2021.9,314.35,0.22
5435689,PDCSAP,9.0,,4145,128,524.84,1.97,5,5.52,0.2,0.91,0.01,0.29,0.02,3.438,0.247,260.07,37.93,0.13
5436814,PDCSAP,18.0,,4447,80,265.69,1.12,6,10.19,0.2,1.62,0.01,0.48,0.02,2.083,0.092,150.03,13.53,0.21
5437353,SAP,16.0,9.78,3850,80,2909.64,9.52,4,,,,,1.01,0.03,0.992,0.027,853.83,48.91,0.13
5438922,PDCSAP,18.0,,4369,126,525.42,2.01,5,5.78,0.25,1.15,0.02,1.7,0.03,0.587,0.009,189.29,6.99,0.12
5439137,PDCSAP,6.0,,4691,139,405.92,1.66,6,5.97,0.35,1.24,0.05,0.19,0.01,5.285,0.346,195.41,25.93,0.21
5439189,PDCSAP,18.0,,4100,143,1001.49,4.59,5,2.52,0.05,0.47,0.02,0.18,0.02,5.576,0.645,474.03,112.02,0.22
5439372,PDCSAP,9.0,,5073,169,298.22,1.66,6,6.45,0.12,1.2,0.02,0.32,0.02,3.151,0.199,209.93,27.0,0.22
5440790,SAP,9.0,10.6,3843,80,8968.49,13.56,,,,,,0.19,0.03,5.327,0.874,389.74,132.9,0.21
5443536,PDCSAP,18.0,,4072,80,746.61,5.37,4,2.28,0.03,0.52,0.01,0.35,0.03,2.9,0.212,503.61,74.99,0.18
5444972,PDCSAP,17.0,,4138,80,290.79,1.11,6,8.32,0.11,1.45,0.05,0.21,0.02,4.773,0.43,115.62,21.17,0.23
5445609,PDCSAP,18.0,,4212,147,707.61,2.71,5,4.32,0.06,0.86,0.01,0.25,0.03,3.984,0.394,338.64,68.3,0.28
5446242,PDCSAP,18.0,,4325,80,305.69,1.54,5,7.64,0.15,1.33,0.01,0.33,0.02,3.021,0.203,133.81,18.21,0.23
5446355,PDCSAP,18.0,,4336,80,213.31,1.6,5,8.06,0.15,1.27,0.02,0.19,0.03,5.313,0.693,277.18,74.19,0.27
5449290,PDCSAP,18.0,,4197,80,402.25,3.4,4,3.23,0.07,0.64,0.01,0.21,0.02,4.81,0.558,1281.21,304.28,0.23
5450413,PDCSAP,16.0,,4370,80,450.05,2.37,5,4.8,0.05,0.84,0.01,0.14,0.02,6.821,0.954,419.88,120.91,0.23
5456612,PDCSAP,15.0,,4182,100,401.27,1.94,5,5.54,0.17,0.95,0.01,0.34,0.03,2.976,0.242,335.35,55.39,0.34
5457157,PDCSAP,15.0,,4010,140,1317.89,3.54,5,3.27,0.05,0.63,0.01,0.33,0.02,3.029,0.228,275.34,42.33,0.3
5458018,PDCSAP,4.0,,4354,100,724.14,1.4,6,6.89,0.19,1.25,0.02,0.48,0.03,2.125,0.148,244.07,34.86,0.31
5458219,PDCSAP,14.0,,4303,80,391.02,1.95,4,6.93,0.2,1.25,0.03,0.26,0.02,3.879,0.266,126.18,17.68,0.33
5459563,PDCSAP,3.0,,4334,80,492.85,0.96,6,11.59,0.3,1.93,0.04,0.22,0.02,4.646,0.375,104.88,17.21,0.4
5460274,PDCSAP,15.0,,4208,147,589.49,2.45,5,4.78,0.04,0.94,0.01,0.62,0.02,1.612,0.064,236.46,19.72,0.39
5462797,PDCSAP,15.0,,4604,80,111.19,0.94,6,11.06,0.42,1.6,0.02,0.32,0.03,3.133,0.282,244.53,45.22,0.53
5468551,SAP,16.0,18.68,3431,120,19086.69,42.31,,,,,,,,,,,,
5471005,PDCSAP,16.0,,4297,150,188.3,1.22,6,7.93,0.15,1.43,0.02,0.2,0.01,5.041,0.364,184.19,27.52,1.11
5471522,PDCSAP,4.0,,4339,124,319.85,1.1,,9.94,0.33,1.4,0.04,1.06,0.03,0.941,0.025,178.21,10.1,0.29
5471962,PDCSAP,4.0,,3926,80,2770.85,4.94,,2.26,0.12,0.45,0.05,0.22,0.03,4.54,0.627,201.98,57.47,1.48
5475271,PDCSAP,6.0,,4347,80,349.99,1.36,6,8.16,0.14,1.28,0.04,0.25,0.03,3.972,0.394,216.46,43.79,0.4
5476478,SAP,17.0,11.23,3614,126,9417.16,19.99,3,0.58,0.01,0.17,0.01,0.08,0.03,9.145,1.968,1235.25,599.21,0.77
5478417,PDCSAP,16.0,,,,71.99,0.92,6,11.71,0.18,1.84,0.03,,,,,,,
5478781,SAP,4.0,8.19,3825,80,17953.45,20.31,,,,,,0.11,0.02,8.252,1.344,716.47,241.95,0.81
5481741,PDCSAP,4.0,,3945,80,4045.06,6.98,,1.67,0.02,0.43,0.03,0.14,0.03,6.606,1.209,272.76,105.62,0.97
5481980,SAP,18.0,7.59,3855,134,1871.99,7.4,,,,,,0.27,0.06,3.843,0.834,1329.47,621.24,0.78
5482603,SAP,18.0,9.99,,,11899.91,21.07,,,,,,,,,,,,
5511423,PDCSAP,14.0,,4320,86,1130.0,4.14,,2.82,0.02,0.63,0.02,0.2,0.02,4.93,0.513,520.18,110.43,0.26
5511847,PDCSAP,14.0,,4112,143,387.61,2.21,5,5.02,0.14,0.97,0.03,1.01,0.03,0.996,0.026,221.24,12.03,0.23
5512223,PDCSAP,10.0,,4836,143,274.8,1.69,,7.49,0.21,1.41,0.04,0.31,0.03,3.297,0.284,168.97,29.63,0.25
5512584,SAP,14.0,8.59,4094,143,3309.21,8.05,,,,,,0.41,0.03,2.496,0.182,567.79,84.29,0.21
5512782,SAP,14.0,38.94,3359,114,52600.22,66.55,,,,,,0.66,0.07,1.549,0.162,1209.97,257.43,0.25
5515044,SAP,14.0,29.98,3837,118,43950.84,52.85,,,,,,0.06,0.03,10.495,2.112,1524.84,640.62,0.26
5517210,SAP,14.0,6.67,3850,134,1124.93,8.6,,,,,,0.16,0.02,6.1,0.808,907.65,246.9,0.29
5517424,SAP,13.0,28.15,3251,114,34341.3,54.86,,,,,,0.27,0.09,4.015,1.304,2179.3,1574.88,0.29
5521686,SAP,18.0,7.67,3853,134,2438.73,12.03,3,1.01,0.02,0.29,0.01,0.08,0.01,11.697,1.452,963.49,244.72,0.16
5522224,PDCSAP,4.0,,4740,138,414.9,0.9,6,12.73,0.22,1.92,0.04,0.57,0.02,1.751,0.069,116.14,9.33,0.17
5522358,SAP,18.0,56.31,3320,114,64664.58,75.02,,,,,,0.48,0.07,2.204,0.329,1054.12,326.18,0.15
5523848,PDCSAP,5.0,,5033,159,194.28,1.01,6,10.21,0.3,1.68,0.02,0.15,0.02,6.656,0.709,205.93,44.76,0.2
5525172,SAP,18.0,8.4,4090,130,3042.37,9.87,3,1.18,0.01,0.33,0.0,0.22,0.02,4.631,0.476,781.81,163.75,0.3
5526650,SAP,18.0,9.04,3617,126,9404.44,15.16,3,0.77,0.01,0.17,0.01,0.08,0.03,9.598,1.876,847.45,345.91,0.23
5528530,PDCSAP,4.0,,4405,128,453.04,1.18,6,9.58,0.41,1.46,0.01,0.52,0.03,1.93,0.108,154.28,17.63,0.24
5528757,PDCSAP,8.0,,4305,80,525.33,2.54,5,4.46,0.08,0.65,0.07,0.55,0.03,1.825,0.093,325.7,34.14,0.15
5535029,PDCSAP,13.0,,4470,80,256.44,0.87,6,13.8,0.16,2.09,0.01,0.38,0.02,2.648,0.16,108.49,13.29,0.26
5535541,PDCSAP,4.0,,4741,139,402.38,1.05,,10.63,0.44,1.62,0.09,0.56,0.03,1.8,0.096,168.59,18.25,0.26
5535942,SAP,5.0,11.45,,131,30872.36,109.9,,,,,,0.23,0.03,4.368,0.482,734.65,165.61,0.27
5541499,PDCSAP,11.0,,4395,100,213.68,0.74,7,14.41,0.14,2.08,0.01,0.45,0.03,2.263,0.165,83.5,12.35,0.31
5543630,SAP,15.0,49.02,3320,115,143484.74,106.55,,,,,,0.19,0.09,4.96,1.654,5314.29,3931.94,0.36
5545104,SAP,4.0,10.19,3804,80,5151.17,11.03,,,,,,0.36,0.03,2.832,0.271,415.47,81.45,0.34
5547747,PDCSAP,15.0,,4141,144,464.41,1.76,5,6.6,0.1,1.06,0.01,0.43,0.03,2.342,0.149,166.19,22.48,0.51
5553032,PDCSAP,18.0,,4098,80,1843.93,5.1,4,2.36,0.06,0.5,0.01,0.29,0.03,3.466,0.332,534.32,104.7,0.63
5553183,SAP,18.0,138.89,3672,128,1489588.99,306.34,,,,,,,,,,,,
5553852,SAP,17.0,15.84,3638,127,14136.23,32.29,3,,,,,0.14,0.05,6.327,1.672,2867.35,1634.22,1.22
5553963,PDCSAP,18.0,,4254,80,269.12,1.62,5,7.46,0.24,1.16,0.01,0.46,0.02,2.175,0.106,185.08,18.47,0.71
5555360,SAP,9.0,7.31,3699,129,2692.77,7.91,,,,,,0.24,0.03,4.239,0.598,776.01,227.63,1.07
5556256,SAP,4.0,8.83,3772,80,5026.59,14.81,,,,,,0.17,0.04,5.653,1.23,778.75,359.93,0.83
5559592,PDCSAP,17.0,,3889,136,2723.89,6.57,4,1.79,0.02,0.37,0.02,0.15,0.03,6.571,1.199,741.33,282.6,1.08
5559777,PDCSAP,10.0,,4083,80,695.55,4.52,,2.05,0.04,0.43,0.02,0.37,0.03,2.698,0.189,903.59,129.89,0.57
5559850,PDCSAP,18.0,,3564,124,3706.76,7.62,4,1.56,0.02,0.31,0.02,0.55,0.05,1.877,0.181,306.0,61.02,0.84
5559993,PDCSAP,18.0,,4190,146,444.39,1.88,6,5.65,0.2,1.01,0.0,0.25,0.03,4.108,0.477,330.85,83.21,0.97
5560510,SAP,5.0,7.2,3819,80,2658.4,9.31,,,,,,0.39,0.03,2.575,0.177,264.37,37.08,1.03
5565380,SAP,18.0,15.15,3679,80,11155.19,27.85,2,0.43,0.04,0.12,0.01,0.24,0.05,4.25,0.879,1712.41,759.34,0.55
5565602,SAP,17.0,18.27,3603,126,16491.14,27.33,3,0.43,0.01,0.12,0.01,0.09,0.04,8.105,1.888,4159.58,2055.31,0.81
5566078,PDCSAP,18.0,,4307,80,249.46,1.31,5,10.08,0.32,1.43,0.01,0.61,0.04,1.644,0.102,140.77,17.89,0.36
5566500,SAP,4.0,11.29,3693,80,14028.14,20.85,,,,,,0.15,0.05,6.107,1.506,431.11,233.47,0.89
5566778,SAP,18.0,13.27,3869,135,8219.16,21.13,3,,,,,,,,,,,
5567125,PDCSAP,16.0,,,,716.84,7.19,4,1.5,0.03,0.35,0.02,,,,,,,
5568392,SAP,18.0,9.41,3580,125,12055.92,22.69,3,0.53,0.01,0.14,0.01,,,,,,,
5598209,PDCSAP,14.0,,3970,80,1425.15,5.1,4,2.17,0.05,0.48,0.01,0.18,0.02,5.469,0.61,275.22,62.72,0.21
5600727,SAP,13.0,7.4,3680,80,1588.64,11.23,,,,,,0.84,0.02,1.197,0.033,484.93,28.21,0.33
5603057,PDCSAP,4.0,,4503,132,680.09,1.35,6,8.62,0.16,1.35,0.03,0.71,0.02,1.421,0.048,182.48,12.82,0.2
5603681,PDCSAP,9.0,,4810,145,293.32,1.36,5,8.41,0.1,1.58,0.04,0.26,0.02,3.822,0.344,210.11,38.4,0.17
5614021,SAP,18.0,28.34,3455,114,209145.24,116.7,,,,,,0.13,0.06,6.214,1.793,1380.67,863.96,0.29
5616197,SAP,18.0,13.31,4043,134,5131.26,15.98,3,,,,,0.19,0.02,5.187,0.542,921.45,196.24,0.22
5616250,PDCSAP,18.0,,4054,80,855.67,2.91,5,3.92,0.05,0.78,0.01,0.52,0.03,1.949,0.101,364.44,39.37,0.23
5617594,PDCSAP,17.0,,3820,80,1189.61,10.04,3,1.5,0.15,0.35,0.01,0.72,0.02,,,,,
5617601,PDCSAP,18.0,,3820,80,2485.94,7.38,4,1.52,0.09,0.36,0.02,0.45,0.04,2.253,0.196,459.15,81.24,0.17
5620654,PDCSAP,14.0,,4130,80,488.26,1.89,5,6.46,0.1,1.17,0.01,0.16,0.01,6.19,0.522,254.58,43.59,0.21
5620671,PDCSAP,18.0,,4132,144,256.53,2.17,5,4.26,0.09,0.84,0.01,0.54,0.02,1.843,0.072,355.73,28.32,0.2
5621913,SAP,18.0,32.05,3589,125,15314.87,37.7,,,,,,0.4,0.04,2.587,0.3,1312.16,312.24,0.21
5623562,PDCSAP,18.0,,3999,100,959.42,5.66,4,2.06,0.03,0.49,0.03,0.29,0.02,3.521,0.3,427.45,73.99,0.29
5623720,PDCSAP,13.0,,3911,80,1606.06,4.78,0,2.5,0.03,0.42,0.05,,,,,,,
5623794,PDCSAP,8.0,,4258,149,327.3,1.32,6,8.21,0.11,1.27,0.01,0.18,0.02,5.507,0.565,192.93,40.34,0.34
5629476,PDCSAP,4.0,,4430,100,320.95,0.67,,13.24,0.41,2.02,0.08,0.86,0.03,1.172,0.036,116.35,7.6,0.33
5629783,PDCSAP,4.0,,4286,100,385.43,1.04,,11.15,0.32,1.76,0.11,0.64,0.04,1.566,0.091,143.8,17.47,0.31
5630244,PDCSAP,15.0,,4203,147,300.58,1.9,5,5.71,0.48,0.92,0.02,0.4,0.05,2.556,0.307,280.13,69.17,0.47
5631269,SAP,14.0,12.08,3570,80,18224.78,20.85,3,0.57,0.01,0.16,0.01,0.14,0.03,6.541,1.257,662.81,266.67,0.47
5631330,SAP,14.0,15.61,3548,124,21638.68,24.41,3,,,,,0.17,0.03,5.777,0.889,464.55,147.96,0.47
5636780,PDCSAP,4.0,,4384,80,672.46,0.94,,12.2,0.22,1.79,0.02,0.68,0.02,1.472,0.049,109.47,7.54,0.44
5639562,PDCSAP,16.0,,4307,150,113.79,0.91,6,10.19,0.33,1.61,0.02,0.3,0.02,3.378,0.191,137.57,15.83,0.95
5640488,SAP,18.0,34.44,3661,80,44505.03,47.74,2,,,,,0.19,0.06,5.197,1.319,2589.08,1421.01,0.92
5641247,PDCSAP,18.0,,4297,150,262.63,1.28,6,9.15,0.19,1.43,0.01,0.34,0.02,3.002,0.197,203.11,27.19,0.84
5643658,SAP,18.0,15.61,3514,123,7304.55,23.49,3,0.51,0.01,0.13,0.01,0.12,0.02,7.974,1.32,2844.81,977.12,0.95
5644684,SAP,17.0,7.58,3839,134,3011.79,10.5,3,1.1,0.04,0.24,0.01,0.38,0.05,2.729,0.383,207.89,64.39,0.84
5646434,PDCSAP,18.0,,4164,145,499.5,2.42,5,4.8,0.14,0.85,0.01,,,,,,,
5648052,SAP,5.0,28.74,3498,115,61234.26,30.71,,,,,,0.61,0.06,1.671,0.159,1234.25,240.84,0.56
5648449,SAP,18.0,15.1,3600,80,11895.53,18.61,3,,,,,0.48,0.04,2.101,0.159,830.24,128.88,0.59
5651823,SAP,18.0,6.83,4059,142,984.88,7.65,,,,,,0.31,0.03,3.246,0.347,1257.24,280.13,0.64
5652188,SAP,18.0,7.06,4182,146,1560.79,6.01,,,,,,0.55,0.04,1.843,0.128,546.64,77.1,0.46
5652753,SAP,18.0,6.09,3950,138,949.42,6.76,,,,,,0.2,0.03,5.075,0.746,1304.37,418.19,0.93
5653072,PDCSAP,18.0,,3857,135,1298.13,8.9,4,1.37,0.24,0.28,0.01,0.2,0.03,5.102,0.75,705.49,225.93,0.93
5653921,SAP,17.0,11.45,3695,129,3352.96,13.12,3,0.89,0.02,0.21,0.01,0.3,0.03,3.336,0.321,699.4,137.74,0.8
5683397,PDCSAP,7.0,,4329,126,314.6,0.92,7,11.01,0.11,1.75,0.02,0.28,0.01,3.58,0.179,108.25,11.03,0.36
5683912,SAP,13.0,26.71,3383,80,24471.56,33.48,3,,,,,4.06,0.11,0.247,0.006,1255.39,262.43,0.07
5685279,PDCSAP,14.0,,4531,100,284.19,1.57,5,7.52,0.09,1.4,0.01,0.53,0.02,1.902,0.078,203.29,17.15,0.29
5688727,PDCSAP,13.0,,4200,124,365.1,1.63,5,7.08,0.26,1.12,0.01,0.29,0.02,3.455,0.271,225.02,35.85,0.25
5688741,SAP,14.0,19.94,3666,116,13420.62,24.12,3,,,,,0.31,0.04,3.371,0.501,1286.96,395.95,0.25
5689704,SAP,14.0,19.56,3876,121,15245.27,23.49,3,,,,,0.17,0.03,5.803,0.829,1240.64,365.93,0.19
5690183,PDCSAP,14.0,,3752,131,1983.07,6.48,4,1.72,0.04,0.38,0.01,0.14,0.02,6.801,0.928,639.98,179.62,0.15
5693554,PDCSAP,18.0,,3752,131,2436.22,6.59,4,1.83,0.03,0.43,0.01,0.48,0.03,2.081,0.113,410.62,45.33,0.13
5694612,PDCSAP,18.0,,3900,80,1862.62,5.12,5,2.24,0.11,0.43,0.01,1.25,0.03,0.801,0.019,468.34,24.34,0.11
5696108,SAP,18.0,15.32,3724,80,9533.24,22.69,3,0.52,0.01,0.15,0.01,0.14,0.03,6.619,1.222,812.5,313.4,0.17
5696173,PDCSAP,17.0,,3957,80,5353.56,16.11,,0.7,0.01,0.15,0.04,1.46,0.02,,,,,
5696179,PDCSAP,18.0,,3903,136,1362.38,7.86,4,1.45,0.02,0.32,0.0,,,,,,,
5696568,SAP,18.0,15.32,3809,80,7674.61,22.01,3,,,,,0.13,0.02,7.272,1.155,1368.73,450.31,0.25
5697479,PDCSAP,9.0,,4779,143,354.46,1.4,5,8.0,0.17,1.41,0.03,0.14,0.02,6.871,0.748,190.2,42.33,0.29
5698156,PDCSAP,18.0,,4730,94,212.44,1.3,5,9.74,0.22,1.68,0.02,0.69,0.02,1.447,0.049,152.16,10.69,0.19
5700123,SAP,18.0,8.57,3861,135,3212.67,11.42,3,1.05,0.02,0.31,0.02,0.19,0.02,5.292,0.634,697.1,171.04,0.24
5700488,PDCSAP,18.0,,4166,145,845.98,2.1,5,5.44,0.09,1.01,0.01,0.29,0.02,3.508,0.267,256.86,39.69,0.22
5703053,PDCSAP,7.0,,4841,148,343.02,1.35,5,8.53,0.12,1.39,0.01,0.11,0.02,8.386,1.136,251.57,69.99,0.17
5707691,PDCSAP,9.0,,4519,134,372.1,1.35,5,8.43,0.14,1.47,0.03,0.23,0.03,4.348,0.544,204.08,52.3,0.28
5708328,SAP,18.0,9.87,3800,80,3916.14,14.73,3,0.85,0.16,0.24,0.02,0.21,0.03,4.807,0.705,785.43,237.79,0.41
5708837,SAP,18.0,11.84,3802,80,4420.41,11.22,4,0.84,0.02,0.21,0.02,1.17,0.04,0.861,0.028,572.47,38.83,0.31
5716526,PDCSAP,15.0,,4311,80,438.18,1.31,6,7.97,0.17,1.42,0.01,1.25,0.03,0.799,0.016,131.34,5.72,0.24
5718171,PDCSAP,15.0,,4026,140,956.43,4.24,,2.79,0.03,0.47,0.09,0.3,0.03,3.358,0.3,240.43,43.67,0.52
5718327,SAP,14.0,10.85,3695,129,5938.65,16.81,3,0.69,0.03,0.19,0.01,0.2,0.03,4.989,0.721,966.01,288.17,0.52
5718385,PDCSAP,15.0,,3889,136,2218.62,6.71,4,1.81,0.03,0.41,0.02,0.41,0.03,2.453,0.176,381.1,55.78,0.5
5722894,SAP,18.0,24.95,3543,115,21135.66,29.41,3,,,,,0.43,0.05,2.362,0.264,1263.19,289.61,0.59
5723238,PDCSAP,16.0,,4340,151,381.73,1.22,6,9.71,0.15,1.52,0.01,0.21,0.02,4.798,0.354,141.78,21.39,0.69
5724184,PDCSAP,18.0,,3783,132,4952.46,13.06,3,0.95,0.02,0.24,0.01,0.22,0.03,4.491,0.573,950.74,249.36,0.92
5724692,PDCSAP,4.0,,4020,80,3286.99,7.47,,1.58,0.03,0.36,0.03,,,,,,,
5724947,PDCSAP,4.0,,4323,80,442.62,1.08,,10.73,0.53,1.51,0.03,1.05,0.03,0.951,0.029,148.39,9.86,0.48
5725087,PDCSAP,18.0,,4448,155,417.85,1.83,6,6.05,0.21,1.01,0.02,0.68,0.02,1.485,0.053,217.29,17.03,0.56
5725715,PDCSAP,17.0,,3889,136,1758.55,5.3,4,2.2,0.03,0.49,0.01,0.15,0.02,6.691,0.858,444.18,116.82,0.83
5725850,SAP,18.0,7.6,3851,134,2374.9,8.52,4,1.14,0.12,0.31,0.01,0.26,0.02,3.885,0.338,500.96,90.64,0.69
5726966,PDCSAP,18.0,,4268,80,273.54,1.73,5,6.17,0.26,1.18,0.02,0.49,0.03,2.065,0.107,144.97,15.47,0.65
5727396,SAP,18.0,8.94,3960,138,3652.78,9.17,,,,,,0.34,0.02,2.943,0.195,944.18,131.05,0.69
5730219,PDCSAP,18.0,,3949,138,913.95,5.69,4,2.08,0.05,0.37,0.01,0.34,0.03,3.021,0.253,607.97,105.39,1.05
5731994,PDCSAP,18.0,,3987,139,978.25,3.54,5,3.21,0.08,0.64,0.01,0.35,0.03,2.881,0.248,432.66,76.57,0.51
5732026,PDCSAP,18.0,,3860,80,589.62,4.07,5,2.46,0.05,0.48,0.03,0.55,0.03,1.853,0.118,1044.25,135.17,0.48
5732847,SAP,18.0,83.33,3377,116,162569.21,131.29,,,,,,0.31,0.07,3.48,0.874,2045.54,1121.28,0.71
5733729,SAP,17.0,16.73,3674,121,11347.98,24.91,3,,,,,0.17,0.04,5.777,1.159,905.48,394.5,0.81
5734154,PDCSAP,4.0,,4005,80,1052.79,2.11,,5.54,0.82,0.91,0.06,0.21,0.03,4.692,0.63,260.9,73.83,0.72
5735283,SAP,4.0,10.85,3820,80,13808.1,21.41,,,,,,,,,,,,
5737566,PDCSAP,16.0,,3864,135,2327.52,7.18,4,1.62,0.02,0.37,0.01,,,,,,,
5737842,SAP,17.0,10.68,3742,130,7844.41,14.77,3,0.82,0.01,0.22,0.0,0.08,0.04,8.533,1.991,1353.19,667.73,1.0
5737930,PDCSAP,4.0,,4439,80,826.74,2.92,,3.49,0.32,0.62,0.01,0.08,0.02,10.701,1.657,1327.69,424.51,1.0
5738153,PDCSAP,18.0,,3948,138,1108.05,5.84,4,2.08,0.03,0.45,0.01,0.33,0.03,3.106,0.284,432.01,81.69,0.57
5738998,PDCSAP,17.0,,3903,136,1828.41,6.76,4,1.74,0.02,0.41,0.01,0.34,0.03,2.961,0.219,741.42,114.13,0.93
5768953,PDCSAP,14.0,,4702,100,116.58,0.89,6,11.32,0.4,1.59,0.02,0.3,0.02,3.326,0.207,226.95,28.69,0.37
5769191,SAP,14.0,23.95,3519,123,30157.73,39.27,2,0.3,0.01,0.1,0.01,0.11,0.03,7.603,1.625,3523.45,1588.12,0.27
5769233,PDCSAP,4.0,,,121,1954.58,3.57,,2.43,0.18,0.51,0.01,0.8,0.02,1.258,0.039,249.55,16.07,0.26
5770654,SAP,14.0,20.94,3555,124,23930.53,31.11,2,,,,,0.36,0.03,2.778,0.207,955.88,145.1,0.29
5778968,PDCSAP,18.0,,3999,139,1470.35,6.26,,1.85,0.03,0.47,0.01,0.16,0.01,6.252,0.459,306.42,45.58,0.23
5779724,PDCSAP,18.0,,4240,84,269.17,1.78,5,6.17,0.13,1.08,0.02,0.68,0.03,1.481,0.057,143.13,11.59,0.13
5780424,PDCSAP,17.0,,4402,80,108.72,1.07,6,9.25,0.4,1.44,0.02,0.33,0.02,3.068,0.231,221.41,33.87,0.22
5780561,PDCSAP,18.0,,4213,147,602.95,2.57,5,4.47,0.14,0.88,0.01,0.2,0.02,5.043,0.589,257.49,61.57,0.16
5780782,PDCSAP,18.0,,4371,80,173.3,1.07,5,10.67,0.14,1.62,0.01,0.6,0.03,1.672,0.08,187.06,18.42,0.16
5780839,PDCSAP,17.0,,3999,139,956.91,3.07,5,3.41,0.19,0.66,0.02,0.19,0.03,5.188,0.698,426.62,117.95,0.16
5781827,PDCSAP,18.0,,4050,81,549.38,2.95,5,4.02,0.09,0.78,0.01,1.6,0.03,0.626,0.011,287.21,11.36,0.12
5782376,SAP,16.0,6.33,3628,126,13974.79,25.75,,,,,,0.3,0.02,,,,,
5784204,PDCSAP,18.0,,3700,80,903.86,3.89,5,2.77,0.14,0.52,0.01,1.46,0.03,0.688,0.014,323.69,14.41,0.3
5785573,PDCSAP,18.0,,4327,80,246.58,1.51,5,7.32,0.18,1.27,0.05,0.17,0.01,5.729,0.439,232.27,36.05,0.22
5785710,PDCSAP,18.0,,4437,80,202.99,0.77,6,14.76,0.15,2.2,0.01,0.47,0.02,2.12,0.097,77.17,7.19,0.25
5786406,SAP,18.0,29.55,3560,124,23516.8,38.09,3,,,,,0.66,0.03,1.533,0.062,1223.32,101.4,0.2
5788021,PDCSAP,4.0,,4367,127,321.18,1.08,,10.44,0.52,1.47,0.12,0.79,0.02,1.276,0.039,149.9,9.94,0.16
5791709,PDCSAP,16.0,,4119,100,454.68,3.08,4,3.77,0.04,0.69,0.02,0.94,0.03,,,,,
5791891,PDCSAP,4.0,,4240,100,662.78,1.51,,6.93,0.28,1.18,0.02,0.23,0.02,4.464,0.43,276.91,54.24,0.25
5792155,SAP,17.0,7.79,3818,133,4274.76,8.91,,,,,,0.19,0.02,5.216,0.64,536.39,134.87,0.23
5792887,PDCSAP,7.0,,4409,100,381.31,0.96,7,10.12,0.28,1.65,0.02,0.23,0.02,4.463,0.377,124.76,21.4,0.22
5795465,PDCSAP,18.0,,4025,140,1188.25,5.54,4,2.02,0.03,0.45,0.01,0.69,0.03,1.457,0.057,348.83,28.17,0.27
5795961,PDCSAP,18.0,,3881,80,1890.29,7.06,4,1.6,0.03,0.38,0.01,0.2,0.03,4.935,0.686,651.82,186.63,0.31
5801502,PDCSAP,14.0,,4063,142,1729.13,5.95,4,1.88,0.03,0.4,0.01,0.14,0.02,6.769,1.012,570.88,176.34,0.52
5801629,PDCSAP,15.0,,4358,152,291.73,1.5,6,7.79,0.1,1.18,0.01,0.41,0.03,2.491,0.172,228.67,32.16,0.35
5801925,PDCSAP,15.0,,3974,139,1156.6,5.74,4,2.11,0.04,0.46,0.01,0.41,0.03,2.443,0.149,581.8,72.37,0.32
5802682,SAP,13.0,9.58,3719,130,10644.69,18.8,3,0.63,0.01,0.18,0.02,0.13,0.03,7.007,1.309,590.07,230.23,0.62
5809932,SAP,4.0,6.42,3876,80,2535.4,5.85,,,,,,0.19,0.04,5.24,0.995,566.73,225.84,0.88
5813042,SAP,5.0,18.36,3529,123,9567.59,21.58,,,,,,0.4,0.03,2.554,0.178,1455.47,207.8,0.69
5813428,SAP,18.0,13.94,3678,128,13087.09,19.98,3,0.61,0.01,0.17,0.01,0.14,0.03,6.791,1.075,2407.96,788.57,0.75
5814951,SAP,11.0,22.77,3575,115,32118.95,44.5,2,,,,,0.56,0.07,1.871,0.249,487.6,139.74,0.74
5816268,PDCSAP,5.0,,3946,80,1953.75,7.68,,1.61,0.3,0.31,0.02,0.36,0.06,2.898,0.504,186.28,71.75,0.9
5816540,PDCSAP,4.0,,4248,80,563.92,1.52,,8.08,0.32,1.65,0.07,1.0,0.03,1.002,0.035,123.29,8.85,0.43
5817267,PDCSAP,18.0,,3977,139,1626.92,5.99,4,1.99,0.02,0.47,0.03,0.2,0.03,5.009,0.679,623.57,174.09,0.66
5818102,PDCSAP,18.0,,4045,141,1685.91,4.67,5,2.34,0.12,0.47,0.01,0.4,0.03,2.53,0.178,734.51,105.96,0.52
5818205,SAP,18.0,59.52,3350,116,102681.07,79.06,,,,,,0.78,0.08,1.331,0.143,1959.08,690.35,0.5
5818696,SAP,18.0,10.66,3758,131,3448.36,12.09,3,0.99,0.02,0.27,0.01,0.53,0.03,1.907,0.102,840.35,92.54,0.57
5819258,PDCSAP,18.0,,4304,150,305.92,1.8,6,6.62,0.09,1.03,0.02,0.56,0.03,1.811,0.096,475.05,51.46,0.56
5819869,SAP,18.0,8.47,3816,133,4550.96,14.79,3,0.87,0.08,0.2,0.02,0.17,0.05,5.646,1.392,656.06,358.26,0.75
5822363,SAP,18.0,13.27,3741,130,44063.15,167.1,,,,,,0.19,0.03,5.305,0.797,1884.49,587.02,0.84
5822805,SAP,18.0,11.9,3847,134,4169.81,12.92,4,0.9,0.02,0.2,0.02,0.17,0.03,5.917,1.07,2803.36,1060.46,1.09
5854029,PDCSAP,14.0,,3928,137,1621.88,7.3,4,1.63,0.03,0.31,0.02,0.29,0.02,3.518,0.239,499.78,69.34,0.24
5855929,PDCSAP,14.0,,4112,143,801.65,3.45,4,3.48,0.04,0.56,0.01,0.69,0.02,1.462,0.045,212.23,13.81,0.21
5856931,PDCSAP,14.0,,4346,100,275.11,1.59,5,7.06,0.13,1.23,0.03,0.4,0.02,2.506,0.132,146.95,15.75,0.27
5858641,PDCSAP,14.0,,4344,100,297.85,1.32,6,8.91,0.11,1.41,0.01,0.53,0.03,1.895,0.106,113.32,12.91,0.2
5858670,SAP,14.0,10.29,3885,136,3654.61,12.33,3,0.98,0.02,0.29,0.01,0.55,0.03,1.818,0.086,847.04,81.88,0.2
5858784,SAP,14.0,9.04,3808,133,7491.36,21.01,3,,,,,1.29,0.01,,,,,
5858889,SAP,14.0,6.9,3810,80,1673.89,5.69,,,,,,0.37,0.02,2.706,0.157,468.68,55.3,0.24
5858919,SAP,14.0,53.42,3869,115,127020.74,104.16,,,,,,0.08,0.02,9.862,1.883,1972.12,786.69,0.22
5866029,SAP,18.0,18.77,3544,124,8222.84,23.19,3,0.52,0.09,0.15,0.01,0.32,0.03,3.187,0.308,1150.34,226.23,0.3
5866965,PDCSAP,18.0,,4155,83,1083.25,3.31,5,3.14,0.16,0.65,0.01,0.34,0.03,2.946,0.257,226.56,40.21,0.16
5867968,PDCSAP,18.0,,4142,145,1100.12,3.49,5,3.22,0.16,0.66,0.01,0.36,0.03,2.833,0.209,508.71,76.0,0.16
5870047,SAP,18.0,173.61,3275,114,1273085.48,294.09,,,,,,,,,,,,
5876086,PDCSAP,18.0,,4100,143,969.74,3.75,5,2.64,0.06,0.57,0.02,0.17,0.03,5.957,0.924,517.7,166.33,0.39
5888545,SAP,15.0,7.47,3900,136,3632.29,7.56,,,,,,0.21,0.04,4.736,0.773,658.47,223.31,0.41
5892704,SAP,18.0,12.82,3842,80,5106.26,14.7,4,0.63,0.12,0.18,0.0,0.21,0.03,4.753,0.61,1861.53,490.83,0.61
5894881,SAP,4.0,6.97,3853,80,10583.07,17.41,,,,,,0.13,0.03,7.297,1.274,460.05,167.35,0.91
5894987,PDCSAP,18.0,,4307,150,312.25,1.43,6,7.96,0.23,1.27,0.01,0.28,0.03,3.62,0.382,204.12,44.03,0.96
5895751,SAP,4.0,18.85,3812,80,32938.49,28.81,,,,,,,,,,,,
5899637,SAP,4.0,16.6,3824,80,13869.08,20.85,,,,,,,,,,,,
5900322,PDCSAP,18.0,,3938,137,542.4,3.13,4,3.57,0.09,0.68,0.01,0.39,0.04,2.594,0.286,323.24,73.1,1.13
5904332,PDCSAP,16.0,,4248,148,259.42,1.41,6,7.83,0.35,1.25,0.01,0.25,0.02,3.957,0.238,192.26,23.53,0.64
5905446,SAP,18.0,14.78,3650,80,4769.26,17.02,3,0.69,0.06,0.17,0.01,0.43,0.03,2.367,0.156,1504.87,201.94,0.52
5905655,PDCSAP,18.0,,4398,80,151.15,0.77,7,12.83,0.29,1.92,0.01,0.57,0.03,1.774,0.085,98.49,9.72,0.46
5906289,PDCSAP,18.0,,4392,80,186.23,1.16,6,9.75,0.21,1.39,0.01,0.37,0.03,2.73,0.193,230.06,33.96,0.68
5907774,SAP,5.0,9.06,3881,80,5504.9,9.6,,,,,,0.2,0.03,5.134,0.767,1059.47,345.51,1.2
5939577,PDCSAP,14.0,,4132,144,890.47,3.93,4,3.05,0.03,0.67,0.03,0.25,0.02,3.963,0.329,441.23,74.51,0.25
5942277,PDCSAP,14.0,,4165,145,882.14,3.77,5,3.02,0.03,0.53,0.02,0.16,0.02,6.247,0.808,386.86,102.68,0.21
5949422,SAP,18.0,34.72,3309,114,41914.08,46.53,,,,,,0.17,0.07,5.408,1.554,3677.46,2299.2,0.34
5950668,PDCSAP,18.0,,4301,80,213.76,1.01,6,11.48,0.19,1.69,0.01,0.54,0.02,1.86,0.08,122.64,10.82,0.15
5952695,PDCSAP,18.0,,4116,144,882.76,3.15,5,3.43,0.13,0.75,0.01,0.55,0.02,1.82,0.077,302.12,26.45,0.22
5954370,PDCSAP,18.0,,4633,162,71.19,1.02,,8.61,2.18,1.98,0.01,3.61,0.03,0.277,0.002,87.51,1.86,0.12
5955168,PDCSAP,18.0,,3871,80,3471.51,13.04,3,0.96,0.02,0.21,0.02,0.32,0.02,3.134,0.234,527.46,79.82,0.25
5959908,SAP,17.0,11.32,3731,130,14251.96,18.57,3,,,,,0.11,0.03,8.235,1.573,630.93,251.69,0.16
5962031,PDCSAP,8.0,,4421,100,283.75,0.84,7,12.58,0.22,1.86,0.01,0.33,0.03,3.09,0.265,157.21,27.42,0.23
5963339,PDCSAP,17.0,,4508,129,195.86,1.19,6,8.96,0.29,1.34,0.01,1.08,0.03,0.932,0.025,240.11,13.65,0.22
5963732,PDCSAP,18.0,,4499,100,267.49,1.3,5,8.83,0.09,1.41,0.0,0.4,0.02,2.488,0.146,134.56,16.3,0.26
5964115,PDCSAP,18.0,,3750,80,2622.2,7.84,3,1.44,0.03,0.31,0.01,0.86,0.03,1.163,0.035,588.3,37.13,0.14
5967053,PDCSAP,17.0,,3877,80,2912.81,7.36,4,1.62,0.02,0.35,0.02,0.14,0.02,6.78,0.799,372.32,89.78,0.28
5975207,PDCSAP,18.0,,4292,150,495.91,2.62,5,3.73,0.15,0.77,0.01,0.21,0.01,4.85,0.339,295.47,41.77,0.41
5976532,PDCSAP,18.0,,4142,145,547.41,4.02,4,2.77,0.03,0.49,0.02,0.17,0.02,5.785,0.755,962.85,258.04,0.42
5977048,SAP,18.0,7.22,3860,80,1076.15,7.76,,,,,,0.38,0.03,2.68,0.199,994.26,150.4,0.42
5979965,PDCSAP,18.0,,4043,141,904.63,4.94,4,2.43,0.05,0.54,0.01,0.25,0.03,4.023,0.435,576.88,127.62,0.92
5983251,PDCSAP,4.0,,4015,80,879.67,2.84,4,4.69,0.24,0.93,0.05,0.25,0.03,3.996,0.497,198.47,51.55,1.42
5985073,SAP,16.0,27.59,3438,115,40614.54,62.84,,,,,,0.62,0.1,1.757,0.339,1411.28,577.99,0.87
5985218,PDCSAP,4.0,,4409,80,250.39,1.01,,9.86,0.55,1.37,0.01,0.34,0.03,2.961,0.234,217.89,35.18,0.69
5988842,SAP,4.0,8.83,3883,80,4374.88,11.91,,,,,,0.29,0.02,3.448,0.273,454.83,74.3,0.66
5989072,PDCSAP,18.0,,4046,141,863.82,4.83,4,2.33,0.13,0.44,0.01,0.94,0.03,1.065,0.03,631.59,38.2,0.51
5989157,SAP,18.0,7.36,4043,141,1521.6,7.89,,,,,,0.44,0.02,2.263,0.126,375.49,42.85,0.58
5989353,SAP,17.0,7.05,3784,132,2443.27,12.58,,,,,,0.15,0.03,6.301,1.15,645.52,249.36,0.92
5990250,SAP,18.0,19.2,3692,80,12056.05,23.72,3,0.49,0.12,0.14,0.01,0.34,0.05,3.072,0.457,1166.11,360.2,0.75
5990694,PDCSAP,18.0,,4172,146,612.26,2.23,6,4.65,0.29,0.86,0.03,0.42,0.02,2.419,0.144,274.72,33.82,0.72
6020264,SAP,14.0,28.74,3286,115,26774.91,35.76,2,0.33,0.01,0.09,0.01,0.97,0.06,1.048,0.064,1485.35,440.87,0.17
6020718,PDCSAP,13.0,,4447,127,218.69,0.86,7,11.26,0.18,1.82,0.01,0.59,0.02,1.705,0.055,103.29,6.96,0.17
6025020,PDCSAP,4.0,,4416,127,567.59,1.7,,6.1,0.38,1.11,0.05,1.06,0.03,0.946,0.028,187.98,11.59,0.21
6025108,SAP,14.0,27.78,3480,114,31795.85,30.85,,,,,,0.22,0.05,4.686,1.064,1555.87,751.41,0.17
6025983,PDCSAP,14.0,,4188,146,340.14,1.74,6,5.68,0.14,1.09,0.01,0.78,0.02,1.279,0.037,175.55,11.15,0.19
6026960,PDCSAP,12.0,,4067,142,850.38,4.72,,2.42,0.03,0.58,0.05,0.06,0.02,12.79,2.11,320.44,109.32,0.18
6028972,PDCSAP,9.0,,4713,137,219.68,0.84,6,14.71,0.16,2.18,0.01,0.35,0.02,2.92,0.21,85.28,12.46,0.22
6032371,PDCSAP,6.0,,4716,140,264.41,0.86,6,12.5,0.31,2.03,0.04,0.37,0.02,2.707,0.154,87.98,10.16,0.11
6032844,PDCSAP,18.0,,4153,145,1382.37,4.68,4,2.4,0.04,0.51,0.01,0.16,0.02,6.034,0.757,469.81,120.74,0.15
6033640,PDCSAP,18.0,,3810,80,3606.93,9.56,4,1.23,0.01,0.33,0.01,0.39,0.02,2.59,0.15,676.69,80.88,0.15
6034923,PDCSAP,18.0,,4161,145,1041.02,3.86,5,3.05,0.05,0.57,0.02,1.18,0.03,0.848,0.018,442.75,20.94,0.14
6036653,PDCSAP,17.0,,4092,143,1200.78,4.43,5,2.61,0.06,0.51,0.01,0.11,0.02,8.352,1.031,458.25,115.9,0.53
6037794,PDCSAP,4.0,,4741,139,454.55,1.16,,9.88,0.22,1.4,0.08,0.4,0.02,2.538,0.136,188.84,20.5,0.17
6038057,PDCSAP,18.0,,4226,127,1175.97,4.63,4,2.58,0.03,0.55,0.02,0.39,0.03,2.611,0.173,410.21,55.55,0.17
6038732,PDCSAP,18.0,,3950,138,1950.66,6.17,4,1.88,0.02,0.41,0.02,0.22,0.02,4.507,0.443,579.02,115.79,0.24
6039118,PDCSAP,18.0,,3974,139,605.37,2.26,5,4.72,0.21,0.8,0.04,0.24,0.03,4.146,0.466,166.76,38.31,0.15
6042461,PDCSAP,5.0,,4454,100,296.66,0.96,7,10.89,0.16,1.66,0.01,0.15,0.02,6.374,0.776,166.86,41.66,0.22
6042991,PDCSAP,18.0,,3975,139,1467.88,5.47,4,2.1,0.03,0.48,0.01,0.14,0.03,6.962,1.197,692.32,247.5,0.26
6044909,SAP,18.0,44.33,3464,115,47430.55,68.71,,,,,,0.41,0.06,2.576,0.398,2633.31,843.12,0.24
6048671,PDCSAP,18.0,,4265,80,424.95,1.58,5,7.21,0.31,1.3,0.04,0.41,0.03,2.446,0.172,179.45,25.62,0.27
6049399,PDCSAP,18.0,,4174,146,731.43,3.63,4,3.16,0.05,0.64,0.02,0.41,0.02,2.438,0.147,262.44,32.25,0.27
6058608,SAP,5.0,71.84,3291,115,54750.44,87.0,,,,,,0.49,0.07,2.164,0.337,1576.86,512.51,0.44
6059927,SAP,4.0,12.82,3737,80,27233.07,19.32,,,,,,0.15,0.05,6.122,1.452,486.06,245.42,0.84
6060150,SAP,15.0,24.65,3747,80,21326.59,37.32,,,,,,,,,,,,
6065535,SAP,17.0,6.42,3885,136,2396.86,10.0,,,,,,0.19,0.03,5.223,0.904,667.02,240.61,1.29
6065642,SAP,18.0,7.55,3656,127,4955.29,11.76,3,1.0,0.01,0.28,0.01,0.25,0.04,4.034,0.654,676.92,229.15,1.86
6066486,PDCSAP,17.0,,4056,141,1346.58,4.91,4,2.46,0.02,0.55,0.01,0.27,0.04,3.742,0.525,291.71,84.55,0.76
6067485,PDCSAP,5.0,,3850,80,3058.31,4.7,,2.33,0.11,0.46,0.01,0.25,0.04,4.138,0.669,401.07,146.29,0.9
6067538,PDCSAP,18.0,,4064,142,1247.51,5.32,4,2.22,0.02,0.51,0.02,0.21,0.02,4.703,0.405,403.55,76.16,1.11
6068108,PDCSAP,18.0,,3810,133,1968.65,9.16,4,1.36,0.03,0.37,0.0,0.16,0.02,6.287,0.886,1048.07,304.24,1.28
6070750,PDCSAP,4.0,,3964,80,2357.36,6.0,,1.98,0.04,0.37,0.06,0.11,0.02,8.257,1.355,529.78,180.34,0.96
6070991,SAP,18.0,7.31,3617,126,5767.69,19.76,3,0.61,0.03,0.17,0.01,0.11,0.02,8.263,1.349,590.63,199.9,1.06
6071477,SAP,18.0,6.99,3733,130,3913.13,15.38,3,0.79,0.03,0.22,0.01,0.09,0.02,9.27,1.548,932.75,323.08,0.93
6071546,,,,,,,,,7.29,2.25,0.94,0.03,1.6,0.02,,,,,
6071666,PDCSAP,18.0,,4106,143,929.58,3.67,5,2.72,0.03,0.6,0.0,0.24,0.02,4.134,0.406,290.69,60.56,0.69
6072409,PDCSAP,16.0,,,,130.11,1.08,6,8.06,0.42,1.38,0.03,,,,,,,
6100054,PDCSAP,14.0,,4091,143,1063.42,4.54,4,2.49,0.03,0.54,0.01,0.34,0.02,2.932,0.174,288.26,34.92,0.2
6105065,SAP,14.0,12.18,3600,80,2658.74,10.96,,,,,,1.03,0.03,0.971,0.028,585.46,35.67,0.21
6106566,PDCSAP,13.0,,4043,127,1248.27,2.69,5,4.39,0.05,0.88,0.01,0.31,0.03,3.285,0.275,238.37,40.46,0.17
6109477,SAP,13.0,39.31,3955,116,83424.58,54.05,,,,,,0.12,0.02,7.75,1.293,958.05,331.46,0.24
6110695,SAP,18.0,23.41,3553,124,14319.53,26.35,,,,,,0.37,0.03,2.714,0.239,1244.76,222.95,0.27
6111026,PDCSAP,18.0,,3987,139,3591.0,9.01,4,1.25,0.03,0.25,0.02,0.17,0.02,5.74,0.695,499.19,123.77,0.19
6114014,PDCSAP,4.0,,4274,127,908.08,2.25,5,5.33,0.3,1.03,0.11,1.02,0.02,0.985,0.02,222.36,10.43,0.16
6114042,PDCSAP,18.0,,4213,147,393.51,2.51,4,4.69,0.08,0.86,0.01,0.62,0.02,1.622,0.056,431.02,30.87,0.19
6114481,PDCSAP,16.0,,4277,149,521.74,2.21,5,5.16,0.13,1.01,0.03,0.16,0.01,6.318,0.527,226.14,38.3,0.17
6114547,PDCSAP,18.0,,3951,138,823.55,3.78,5,2.59,0.04,0.48,0.01,0.17,0.02,5.883,0.7,463.33,112.72,0.14
6122976,PDCSAP,18.0,,4100,100,1517.71,4.39,5,2.55,0.11,0.47,0.01,0.42,0.03,2.38,0.169,459.09,66.39,0.18
6123391,PDCSAP,16.0,,3950,138,1246.17,6.28,4,1.91,0.03,0.4,0.01,,,,,,,
6123671,PDCSAP,18.0,,4104,143,786.64,3.24,5,3.68,0.04,0.81,0.0,0.24,0.02,4.137,0.405,222.86,44.56,0.23
6123710,PDCSAP,18.0,,3999,139,1509.79,6.07,4,1.95,0.02,0.47,0.0,0.34,0.03,2.968,0.226,543.06,84.06,0.23
6124244,PDCSAP,13.0,,4432,100,358.68,1.91,5,5.06,0.18,1.05,0.02,0.67,0.02,1.495,0.051,215.29,15.38,0.2
6125893,PDCSAP,18.0,,4285,100,248.5,1.72,4,7.45,0.37,1.17,0.02,0.35,0.02,2.866,0.177,256.14,32.04,0.25
6127083,SAP,16.0,154.32,3683,128,1198563.78,187.04,,,,,,,,,,,,
6127362,PDCSAP,18.0,,3670,80,1991.69,8.04,4,1.48,0.02,0.33,0.01,0.82,0.03,1.218,0.038,541.88,35.6,0.25
6128579,PDCSAP,17.0,,3940,137,1409.88,5.22,,2.28,0.04,0.5,0.02,0.1,0.01,9.15,1.121,493.09,123.63,0.24
6128995,PDCSAP,18.0,,,121,3109.15,7.43,4,1.55,0.02,0.39,0.03,0.29,0.03,3.438,0.315,473.59,88.35,0.42
6129108,SAP,18.0,11.57,3758,131,3166.54,14.73,,,,,,0.25,0.03,4.097,0.547,1333.84,366.51,0.3
6129655,PDCSAP,18.0,,3920,80,850.5,4.46,5,2.46,0.15,0.45,0.01,0.74,0.03,1.353,0.062,502.4,47.33,0.23
6137797,PDCSAP,18.0,,4118,144,576.07,2.39,6,3.68,0.08,0.75,0.01,0.49,0.03,2.042,0.115,230.64,26.65,0.26
6138749,SAP,18.0,32.3,3352,115,82457.4,77.39,2,,,,,0.44,0.08,2.479,0.507,606.12,263.51,0.43
6140161,PDCSAP,18.0,,4648,132,213.19,0.79,6,14.54,0.15,2.13,0.01,2.21,0.04,0.453,0.008,90.61,3.43,0.19
6140581,SAP,18.0,15.15,3782,121,9996.18,18.11,3,0.65,0.01,0.18,0.02,0.46,0.05,2.215,0.233,836.49,180.0,0.46
6141407,PDCSAP,18.0,,4108,143,882.5,3.76,5,3.07,0.06,0.61,0.03,0.18,0.04,5.505,1.032,549.01,215.86,0.69
6142922,PDCSAP,17.0,,4120,144,431.03,4.02,,3.0,0.26,0.49,0.05,0.14,0.03,6.741,1.185,573.21,210.03,0.61
6144766,SAP,17.0,23.15,3274,114,205931.56,158.64,,,,,,,,,,,,
6145968,PDCSAP,4.0,,4172,80,652.74,1.74,5,6.73,0.15,1.23,0.03,0.2,0.03,4.977,0.627,164.53,42.5,1.35
6146503,SAP,18.0,6.82,3900,80,996.94,5.52,,,,,,0.9,0.02,1.11,0.03,460.61,27.16,0.69
6153390,PDCSAP,16.0,,3921,137,596.59,4.12,4,3.06,0.17,0.61,0.01,0.14,0.02,6.816,0.968,385.86,112.9,0.91
6183171,PDCSAP,4.0,,4685,140,595.29,1.21,,9.5,0.07,1.76,0.03,0.18,0.01,5.664,0.46,174.36,28.78,0.17
6187604,PDCSAP,6.0,,4162,130,477.26,1.03,7,10.65,0.19,1.53,0.02,0.25,0.01,4.01,0.231,106.44,12.48,0.17
6190679,SAP,17.0,18.52,,135,34097.07,37.51,,,,,,1.65,0.02,0.605,0.009,103.09,3.67,0.15
6192847,PDCSAP,18.0,,3916,137,1772.27,7.6,4,1.51,0.02,0.34,0.02,0.31,0.03,3.264,0.294,676.49,123.82,0.38
6196536,SAP,18.0,15.78,3567,124,15590.99,29.18,3,,,,,,,,,,,
6197019,PDCSAP,18.0,,4426,80,116.96,0.98,7,9.27,0.38,1.5,0.05,0.41,0.02,2.482,0.147,171.65,20.59,0.15
6197905,PDCSAP,4.0,,4504,134,463.98,1.45,,8.18,0.21,1.25,0.04,0.27,0.02,3.738,0.295,183.96,29.48,0.19
6199131,PDCSAP,18.0,,3801,133,1846.76,8.76,4,1.36,0.02,0.31,0.0,0.31,0.03,3.23,0.265,508.12,84.65,0.17
6200250,SAP,18.0,34.44,3320,115,47603.65,61.27,,,,,,0.72,0.06,1.423,0.128,812.53,149.95,0.2
6207035,PDCSAP,17.0,,4148,145,1308.16,6.0,4,1.91,0.1,0.35,0.0,0.09,0.01,9.868,1.293,694.45,186.75,0.29
6207642,PDCSAP,18.0,,4078,142,783.88,3.32,5,3.52,0.17,0.6,0.01,0.22,0.02,4.65,0.415,363.03,65.82,0.28
6208645,PDCSAP,18.0,,3896,136,805.83,4.99,4,2.43,0.05,0.53,0.02,0.15,0.02,6.565,0.794,425.87,105.44,0.36
6208823,SAP,18.0,9.58,3938,80,2740.72,11.52,,,,,,0.42,0.03,2.386,0.146,792.01,99.53,0.24
6208846,PDCSAP,17.0,,4473,100,230.03,1.42,4,10.68,0.24,1.53,0.01,0.75,0.02,1.338,0.042,191.03,1266072.19,0.19
6210539,PDCSAP,18.0,,,,278.36,2.07,5,5.97,0.11,1.1,0.01,,,,,,,
6211529,PDCSAP,18.0,,4073,142,1526.96,5.69,4,2.1,0.03,0.46,0.01,0.31,0.03,3.252,0.35,606.24,133.51,0.33
6213424,PDCSAP,18.0,,3830,134,1690.62,9.4,3,1.61,0.04,0.36,0.01,0.26,0.02,3.886,0.329,656.78,116.74,0.37
6214095,PDCSAP,18.0,,3780,80,1278.1,3.73,5,3.11,0.07,0.63,0.02,0.86,0.02,1.16,0.032,261.86,15.31,0.19
6220320,PDCSAP,18.0,,4286,80,376.78,2.34,5,4.87,0.07,0.89,0.04,0.33,0.03,3.062,0.246,304.32,49.6,0.39
6221411,SAP,15.0,44.33,3171,114,101827.74,63.38,,,,,,0.52,0.09,2.064,0.402,741.68,305.05,0.38
6221818,PDCSAP,17.0,,,,221.01,1.52,5,7.94,0.0,1.26,0.06,,,,,,,
6222324,PDCSAP,18.0,,3847,134,788.44,4.61,5,2.21,0.1,0.45,0.01,0.33,0.04,3.131,0.351,400.43,92.19,0.51
6223501,SAP,18.0,6.17,3808,133,3385.24,7.03,,,,,,0.28,0.03,3.626,0.383,1332.48,288.18,0.59
6224302,SAP,18.0,15.43,3580,125,25174.84,20.77,3,,,,,0.08,0.03,9.118,1.935,3543.79,1580.71,0.74
6224313,PDCSAP,17.0,,3901,136,2019.42,12.08,3,1.02,0.03,0.23,0.02,0.11,0.02,8.412,1.415,345.55,120.77,0.66
6225032,PDCSAP,17.0,,4039,141,1638.43,5.64,4,2.11,0.02,0.49,0.01,0.12,0.02,7.615,1.28,783.93,273.72,0.63
6225065,PDCSAP,18.0,,4095,143,1023.21,4.92,4,2.35,0.04,0.5,0.03,0.25,0.03,4.044,0.422,1096.21,244.36,0.59
6225752,PDCSAP,18.0,,4072,80,931.14,4.53,4,2.94,0.11,0.54,0.01,0.27,0.03,3.724,0.368,605.59,129.86,0.78
6226214,SAP,18.0,27.41,3628,120,25656.55,42.01,2,0.27,0.0,0.09,0.01,0.41,0.07,2.597,0.487,896.98,355.6,0.65
6229677,PDCSAP,18.0,,4375,80,277.33,1.51,5,8.39,0.27,1.24,0.01,0.52,0.02,1.949,0.094,277.91,27.82,0.65
6230950,PDCSAP,16.0,,4196,146,268.26,1.65,6,6.18,0.22,0.97,0.01,0.22,0.01,4.66,0.302,270.09,35.56,0.84
6231440,PDCSAP,18.0,,4264,149,450.84,1.97,6,5.12,0.36,0.97,0.01,0.45,0.02,2.215,0.102,223.86,20.99,0.76
6232481,SAP,16.0,9.78,3794,132,3841.14,12.38,3,0.91,0.02,0.21,0.01,0.15,0.03,6.566,1.044,578.4,193.64,1.16
6233795,PDCSAP,18.0,,4218,147,455.77,2.8,4,4.67,0.11,0.89,0.01,0.33,0.02,3.072,0.228,242.27,36.8,0.66
6266505,SAP,14.0,21.15,3514,123,24016.17,26.33,,,,,,0.09,0.02,9.395,1.767,2899.03,1138.2,0.25
6267115,PDCSAP,14.0,,4518,131,248.74,0.85,6,13.35,0.17,2.03,0.01,0.35,0.03,2.907,0.211,107.16,15.75,0.18
6267414,PDCSAP,13.0,,4154,129,608.6,2.38,5,4.77,0.17,0.86,0.02,0.19,0.03,5.283,0.728,367.09,104.07,0.21
6271813,SAP,18.0,6.4,4070,81,1726.17,6.34,,,,,,0.21,0.02,4.836,0.519,472.33,103.48,0.23
6279038,PDCSAP,18.0,,4973,100,280.37,2.21,5,5.59,0.18,1.02,0.02,0.17,0.03,5.672,0.838,366.93,111.91,0.12
6279696,SAP,18.0,83.33,3225,114,983051.4,100.72,,,,,,0.48,0.07,2.229,0.373,1046.64,365.61,0.18
6283295,PDCSAP,18.0,,3766,131,2121.1,9.52,3,1.23,0.02,0.31,0.03,0.11,0.02,8.195,1.276,1010.18,325.33,0.23
6284198,PDCSAP,6.0,,4447,132,433.44,0.9,6,14.17,0.41,2.09,0.03,0.28,0.04,3.688,0.524,79.98,23.43,0.16
6286142,PDCSAP,18.0,,4276,100,197.67,1.02,6,12.19,0.31,1.82,0.01,0.66,0.02,1.518,0.057,122.78,9.42,0.2
6286419,SAP,18.0,25.88,3597,115,22519.66,31.02,3,0.38,0.0,0.11,0.01,0.57,0.04,1.769,0.136,1391.29,218.19,0.23
6286466,SAP,18.0,23.81,3729,80,20568.1,30.26,3,0.39,0.01,0.11,0.01,0.2,0.03,5.049,0.774,2558.34,812.05,0.29
6286707,SAP,18.0,29.76,3784,116,39623.94,53.67,3,,,,,0.18,0.04,5.574,1.035,602.44,233.76,0.18
6287174,SAP,18.0,31.57,3577,125,38532.07,57.44,2,,,,,0.2,0.02,4.908,0.56,910.11,212.51,0.26
6287184,PDCSAP,17.0,,4218,100,306.8,1.23,7,8.16,0.14,1.32,0.02,0.37,0.02,2.688,0.163,200.64,24.71,0.18
6291110,PDCSAP,18.0,,4083,142,838.5,3.93,4,3.04,0.05,0.62,0.01,0.37,0.03,2.718,0.231,511.46,88.29,0.24
6292615,SAP,18.0,13.14,3913,136,4618.4,13.15,4,0.87,0.02,0.19,0.02,0.21,0.03,4.73,0.553,897.47,214.53,0.26
6294290,PDCSAP,18.0,,4078,142,766.28,4.7,4,2.56,0.08,0.54,0.0,0.3,0.03,3.354,0.281,478.55,81.74,0.3
6301289,PDCSAP,18.0,,3697,129,4052.46,11.84,3,0.98,0.02,0.24,0.02,0.48,0.03,2.102,0.125,594.24,72.57,0.38
6301412,PDCSAP,18.0,,3905,136,816.28,3.64,5,3.07,0.11,0.65,0.01,0.22,0.02,4.611,0.518,329.48,75.52,0.42
6305248,PDCSAP,18.0,,3845,134,2873.16,11.94,3,1.05,0.07,0.29,0.01,0.36,0.02,2.798,0.185,718.42,96.76,0.57
6307920,PDCSAP,4.0,,3997,80,1761.08,2.7,,4.19,0.09,0.76,0.04,0.22,0.03,4.653,0.663,199.16,58.55,1.45
6308068,PDCSAP,18.0,,4249,80,315.98,1.9,4,6.95,0.3,1.14,0.01,0.63,0.03,1.591,0.072,236.97,22.44,1.07
6308250,SAP,17.0,14.72,3739,117,14779.18,21.53,,,,,,0.11,0.03,7.698,1.653,1946.06,880.73,1.73
6310345,SAP,18.0,10.09,3704,129,2395.35,9.88,4,1.21,0.21,0.27,0.02,0.36,0.03,2.845,0.228,727.23,119.76,0.8
6310874,PDCSAP,18.0,,4130,144,1151.23,3.15,5,3.79,0.06,0.73,0.01,0.46,0.02,2.183,0.112,310.34,34.17,0.81
6310979,PDCSAP,18.0,,3877,135,2242.75,7.04,4,1.66,0.02,0.37,0.01,0.4,0.03,2.517,0.184,519.41,79.34,0.8
6313922,PDCSAP,4.0,,4036,80,1168.54,3.58,,2.87,0.37,0.61,0.08,0.28,0.03,3.603,0.384,421.18,92.13,0.68
6314245,SAP,18.0,8.7,3645,127,5916.43,18.57,3,0.65,0.02,0.19,0.01,0.08,0.03,9.23,1.882,1753.98,748.52,0.84
6342380,PDCSAP,14.0,,4209,147,824.13,2.79,5,4.2,0.07,0.82,0.01,0.3,0.02,3.369,0.279,331.21,55.71,0.22
6342566,SAP,14.0,7.62,3840,80,1151.16,5.58,,,,,,1.99,0.04,0.502,0.009,397.58,20.22,0.13
6343339,PDCSAP,14.0,,4064,142,1557.98,5.69,,2.03,0.04,0.47,0.02,0.23,0.03,4.338,0.536,619.61,156.93,0.2
6346537,SAP,14.0,31.81,3576,115,49300.67,50.61,2,,,,,0.49,0.05,2.102,0.232,1558.61,351.45,0.2
6347175,SAP,14.0,10.6,3597,125,6187.42,15.62,,,,,,,,,,,,
6347258,PDCSAP,14.0,,3929,137,2324.0,7.86,4,1.41,0.03,0.34,0.02,0.23,0.02,4.389,0.415,343.23,66.05,0.13
6357113,PDCSAP,18.0,,3981,100,1275.45,5.74,4,1.99,0.04,0.45,0.01,0.58,0.03,1.724,0.074,807.46,70.99,0.13
6358570,PDCSAP,18.0,,4301,100,466.97,2.22,6,4.97,0.44,0.85,0.02,0.27,0.03,3.76,0.38,392.43,80.92,0.21
6358968,SAP,18.0,9.85,3688,129,5239.39,12.05,3,0.98,0.01,0.28,0.02,0.22,0.03,4.546,0.62,579.59,162.62,0.16
6359746,SAP,18.0,10.24,3570,124,7582.61,16.48,3,,,,,0.08,0.03,9.775,1.871,814.8,325.05,0.19
6360007,PDCSAP,17.0,,3930,80,1876.77,7.21,4,1.37,0.05,0.29,0.01,0.23,0.02,4.455,0.453,452.53,93.65,0.18
6363351,PDCSAP,6.0,,4353,100,403.44,1.06,6,10.19,0.16,1.6,0.02,0.2,0.01,5.11,0.375,174.88,26.04,0.18
6363895,SAP,18.0,14.08,3638,127,9286.91,20.37,3,,,,,0.23,0.02,4.325,0.432,865.0,176.07,0.23
6366130,SAP,18.0,32.81,3687,115,19179.6,37.32,3,,,,,0.21,0.04,4.766,0.941,3336.7,1383.58,0.23
6368380,PDCSAP,4.0,,4383,126,378.08,1.33,5,8.36,0.21,1.38,0.15,1.06,0.03,0.946,0.023,145.12,7.39,0.14
6368414,PDCSAP,18.0,,4102,143,846.64,4.39,4,3.23,0.21,0.63,0.01,0.29,0.03,3.476,0.308,368.67,66.5,0.16
6369792,PDCSAP,18.0,,3929,137,1320.99,6.08,,1.85,0.08,0.34,0.01,0.09,0.02,9.79,1.555,670.91,220.43,0.28
6370104,SAP,18.0,13.02,3877,80,8382.52,14.82,3,0.79,0.01,0.22,0.0,0.38,0.04,2.681,0.294,831.92,186.24,0.23
6370549,PDCSAP,18.0,,4424,80,121.11,0.9,7,10.46,0.28,1.64,0.01,0.7,0.03,1.427,0.056,156.4,12.59,0.18
6371777,PDCSAP,4.0,,4302,125,371.56,1.25,,8.83,0.33,1.44,0.14,0.75,0.03,1.339,0.046,153.3,10.89,0.2
6372135,SAP,18.0,7.36,3910,136,3025.56,7.91,,,,,,0.34,0.03,3.005,0.241,495.16,80.83,0.25
6372566,SAP,18.0,15.61,3638,127,8476.7,20.42,3,0.59,0.01,0.17,0.01,0.21,0.02,4.892,0.571,1291.79,308.83,0.32
6380450,SAP,15.0,12.82,3931,137,11435.45,25.18,3,0.46,0.01,0.13,0.02,0.09,0.03,8.401,1.797,1127.74,507.09,0.56
6381453,SAP,18.0,7.48,4024,140,3221.94,7.79,4,1.2,0.02,0.34,0.0,0.14,0.03,6.949,1.24,1018.47,379.13,0.47
6382076,PDCSAP,17.0,,3842,134,2756.8,7.51,4,1.55,0.03,0.37,0.02,0.25,0.03,4.041,0.502,229.32,58.47,0.55
6382244,PDCSAP,18.0,,4236,80,501.87,2.41,5,4.9,0.08,0.97,0.01,0.55,0.03,1.843,0.085,282.06,26.48,0.59
6382808,PDCSAP,18.0,,4025,140,856.01,4.3,4,2.69,0.04,0.47,0.01,1.76,0.03,0.569,0.01,282.92,11.65,0.2
6383574,PDCSAP,18.0,,4459,80,143.57,1.29,5,9.12,0.23,1.38,0.02,0.45,0.02,2.254,0.115,220.36,22.95,0.63
6384264,SAP,4.0,8.19,3824,80,6096.42,13.78,,,,,,0.13,0.03,6.985,1.426,711.78,308.65,1.16
6384975,SAP,8.0,8.04,3730,80,2501.14,6.51,,,,,,0.88,0.03,1.137,0.034,737.98,48.1,0.59
6385534,PDCSAP,4.0,,4328,80,214.81,1.51,,7.53,0.21,1.24,0.08,0.08,0.02,10.231,1.827,725.66,269.35,1.34
6386117,SAP,5.0,6.17,3880,80,2893.38,5.91,,,,,,0.41,0.03,2.478,0.213,359.0,63.13,1.21
6386795,PDCSAP,4.0,,4129,80,1063.52,3.4,,3.36,0.21,0.64,0.03,0.12,0.03,7.712,1.427,302.05,116.58,1.24
6386908,PDCSAP,4.0,,4076,80,1222.97,4.27,,2.64,0.06,0.56,0.06,0.21,0.02,4.801,0.465,227.34,47.47,1.16
6387600,PDCSAP,18.0,,4029,80,1003.79,5.95,4,2.06,0.05,0.45,0.01,0.3,0.02,3.353,0.257,601.47,94.38,0.68
6389429,PDCSAP,18.0,,3921,137,706.97,4.11,5,2.77,0.18,0.52,0.01,0.63,0.02,1.606,0.06,335.83,26.07,0.71
6389601,SAP,5.0,47.89,3511,116,102085.86,67.36,,,,,,0.41,0.05,2.548,0.337,1242.59,344.42,0.79
6390357,SAP,4.0,10.09,3849,80,7300.25,13.09,,,,,,0.18,0.02,5.586,0.668,365.53,89.47,1.03
6391344,SAP,4.0,14.47,3844,80,17276.23,20.58,,,,,,0.11,0.03,7.984,1.495,717.35,280.45,0.91
6421579,PDCSAP,14.0,,4526,100,344.06,1.45,5,7.99,0.1,1.47,0.01,0.31,0.03,3.229,0.289,205.24,37.33,0.18
6429369,PDCSAP,18.0,,3950,138,1848.63,5.43,4,2.2,0.03,0.48,0.01,0.36,0.02,2.784,0.178,265.0,34.31,0.18
6430346,SAP,18.0,18.27,3735,80,19347.57,23.27,3,0.51,0.01,0.14,0.01,0.3,0.04,3.361,0.421,1219.51,313.09,0.23
6432008,SAP,18.0,13.19,3736,130,12108.17,16.82,3,,,,,0.25,0.02,3.969,0.322,649.36,107.83,0.23
6437672,PDCSAP,18.0,,4032,141,2740.48,6.23,4,1.81,0.02,0.34,0.0,,,,,,,
6437695,SAP,16.0,17.15,3893,118,36397.87,41.56,3,,,,,0.06,0.02,11.878,2.098,777.95,285.0,0.2
6442272,PDCSAP,17.0,,3922,137,2311.59,8.24,4,1.19,0.03,0.32,0.01,0.13,0.03,7.298,1.255,1028.17,366.99,0.19
6444662,SAP,17.0,18.04,3527,123,14274.95,24.49,3,,,,,0.08,0.03,9.242,1.858,1642.81,691.0,0.19
6445443,SAP,4.0,16.53,3735,80,14302.1,21.2,,,,,,0.14,0.02,7.022,1.035,1333.4,405.29,0.24
6446384,SAP,18.0,17.51,3648,127,19497.99,21.01,3,,,,,0.08,0.03,9.344,1.861,1041.08,433.19,0.26
6447877,PDCSAP,6.0,,4317,80,384.86,1.44,5,8.09,0.09,1.42,0.04,0.27,0.02,3.749,0.255,106.72,14.68,0.21
6448225,PDCSAP,17.0,,3849,134,2154.07,6.63,4,1.75,0.02,0.39,0.01,0.14,0.04,6.56,1.472,585.45,278.21,0.24
6448431,PDCSAP,16.0,,4232,148,232.99,1.17,7,7.99,0.26,1.29,0.03,0.16,0.02,6.048,0.756,149.92,38.42,0.23
6448444,PDCSAP,18.0,,3967,138,1026.68,7.02,,1.74,0.06,0.36,0.01,0.16,0.03,6.128,1.176,1196.91,480.94,0.23
6448551,PDCSAP,16.0,,,,879.88,9.4,4,1.19,0.02,0.24,0.02,,,,,,,
6448574,PDCSAP,18.0,,3543,80,3870.02,9.4,3,1.21,0.02,0.3,0.02,1.45,0.05,0.694,0.022,553.94,36.28,0.16
6448764,PDCSAP,18.0,,4336,80,779.62,4.81,4,2.46,0.03,0.6,0.02,0.35,0.03,2.909,0.265,447.73,82.98,0.28
6449426,PDCSAP,18.0,,4180,129,1804.02,6.86,5,1.39,0.05,0.3,0.01,0.23,0.02,4.443,0.485,545.23,121.48,0.29
6450200,SAP,18.0,7.85,3949,138,4397.47,10.0,,,,,,0.15,0.03,6.588,1.073,806.18,272.34,0.23
6451229,PDCSAP,18.0,,4055,80,626.06,3.45,4,3.29,0.08,0.64,0.06,0.4,0.03,2.534,0.186,475.44,71.09,0.22
6451307,SAP,18.0,44.33,3357,115,58532.84,70.02,,,,,,0.58,0.06,1.779,0.179,929.49,191.29,0.27
6451461,SAP,18.0,33.6,3422,115,51553.64,60.76,2,,,,,0.61,0.06,1.7,0.183,825.82,181.8,0.23
6452242,PDCSAP,18.0,,4039,80,781.63,3.31,4,3.45,0.05,0.79,0.01,0.34,0.03,2.971,0.257,268.26,47.44,0.23
6452413,PDCSAP,18.0,,3940,80,835.19,4.67,,2.38,0.08,0.44,0.03,1.25,0.03,0.8,0.02,566.2,30.13,0.2
6460289,PDCSAP,18.0,,3923,137,1724.99,5.83,4,1.86,0.09,0.42,0.0,0.13,0.03,7.132,1.271,1162.26,432.42,0.59
6464293,PDCSAP,18.0,,4319,128,337.42,2.41,4,4.8,0.09,0.84,0.02,1.13,0.03,0.885,0.024,394.21,23.11,0.55
6464713,PDCSAP,4.0,,4271,80,1088.53,2.17,,5.35,0.06,0.97,0.03,0.2,0.02,5.011,0.413,241.52,40.53,0.85
6465191,PDCSAP,17.0,,3848,134,1034.26,4.25,5,2.32,0.03,0.52,0.03,0.17,0.04,5.643,1.257,791.97,375.42,1.07
6466071,PDCSAP,16.0,,4198,146,455.8,2.11,5,5.42,0.14,0.95,0.01,0.17,0.02,5.745,0.608,204.9,44.23,0.97
6466280,PDCSAP,18.0,,3829,134,1289.88,7.6,4,1.28,0.14,0.35,0.01,0.18,0.02,5.586,0.652,554.95,132.58,0.71
6467066,SAP,16.0,8.43,3824,133,5286.56,12.76,3,0.95,0.02,0.26,0.0,0.11,0.03,7.564,1.623,1039.08,470.17,0.89
6467790,SAP,18.0,50.2,3305,115,96489.43,74.27,,,,,,0.23,0.08,4.469,1.4,3575.87,2549.59,0.8
6470683,SAP,4.0,18.85,3700,80,45520.7,39.61,,,,,,0.13,0.04,6.667,1.567,619.52,312.56,0.85
6470734,PDCSAP,4.0,,4426,154,468.55,1.93,5,5.82,0.19,1.06,0.09,0.28,0.02,3.574,0.245,142.39,19.95,0.56
6471223,PDCSAP,18.0,,3660,80,3912.85,11.78,3,1.0,0.01,0.24,0.02,1.04,0.06,0.97,0.052,984.12,107.08,0.34
6497331,PDCSAP,5.0,,4261,123,858.86,1.73,,6.53,0.1,1.04,0.08,0.83,0.03,1.208,0.044,211.72,16.41,0.15
6515613,PDCSAP,4.0,,4412,129,730.55,2.0,,4.75,0.07,1.08,0.05,1.8,0.03,0.555,0.009,192.76,7.21,0.12
6516631,PDCSAP,4.0,,4057,80,1091.22,3.38,,3.19,0.18,0.75,0.12,0.13,0.01,7.449,0.769,210.13,44.16,0.18
6516783,PDCSAP,18.0,,3828,80,4283.89,8.92,4,1.27,0.02,0.28,0.03,0.37,0.03,2.696,0.184,396.93,55.11,0.18
6519677,PDCSAP,8.0,,4550,100,283.64,1.13,4,11.07,0.39,1.76,0.01,0.28,0.02,3.547,0.266,161.43,24.51,0.17
6520923,SAP,17.0,6.19,3864,135,1921.75,7.12,,,,,,0.1,0.01,9.921,1.118,558.85,128.5,0.18
6521069,PDCSAP,16.0,,4398,100,285.2,1.57,5,6.84,0.23,1.24,0.04,0.19,0.01,5.174,0.318,143.43,17.9,0.19
6522182,PDCSAP,18.0,,4260,80,293.68,1.38,6,7.87,0.33,1.33,0.02,0.46,0.02,2.181,0.111,123.19,12.82,0.29
6522800,SAP,18.0,14.03,3490,80,33347.05,44.56,3,,,,,1.16,0.04,0.864,0.029,1025.22,77.3,0.22
6525060,PDCSAP,17.0,,5298,174,96.77,1.2,6,8.74,0.31,1.65,0.07,,,,,,,
6525122,PDCSAP,4.0,,4330,126,534.5,1.77,,6.28,0.27,1.06,0.26,0.55,0.03,1.819,0.083,220.3,20.56,0.26
6525919,PDCSAP,8.0,,4479,80,305.66,1.3,6,8.42,0.31,1.37,0.02,0.15,0.02,6.584,0.723,180.47,40.45,0.21
6527027,PDCSAP,9.0,,4791,147,359.71,1.33,6,7.75,0.1,1.4,0.01,0.13,0.02,7.374,0.939,348.71,91.03,0.24
6527097,PDCSAP,18.0,,4161,145,2546.97,8.77,3,1.56,0.09,0.35,0.0,0.16,0.03,6.233,0.989,1201.79,394.59,0.24
6528744,SAP,18.0,10.24,4008,140,2538.71,9.8,4,1.21,0.01,0.23,0.01,0.28,0.03,3.609,0.443,1300.88,327.22,0.29
6528882,SAP,18.0,23.28,3428,115,15735.7,23.05,3,0.46,0.04,0.11,0.01,0.53,0.08,2.011,0.321,1557.37,518.56,0.24
6530334,SAP,18.0,8.57,3997,139,2368.54,8.57,,,,,,0.39,0.03,2.59,0.181,713.23,101.11,0.25
6547004,PDCSAP,18.0,,4518,158,178.02,1.11,6,9.78,0.27,1.58,0.01,0.55,0.03,1.838,0.084,127.3,11.88,0.64
6549467,PDCSAP,18.0,,4315,80,158.55,1.29,6,7.15,0.21,1.18,0.02,0.48,0.03,2.105,0.131,191.21,24.23,0.57
6584408,PDCSAP,14.0,,3930,80,949.89,3.59,4,3.31,0.06,0.6,0.01,0.37,0.02,2.709,0.153,232.08,26.62,0.22
6584424,SAP,14.0,12.33,3715,80,6548.53,20.08,,,,,,0.73,0.03,1.374,0.063,592.11,55.91,0.14
6585481,SAP,12.0,34.15,3606,121,74028.01,49.94,2,,,,,0.26,0.05,4.039,0.766,339.49,134.83,0.26
6585979,SAP,14.0,13.06,3640,80,5526.48,15.8,,,,,,0.75,0.02,1.335,0.04,792.92,48.83,0.22
6587865,PDCSAP,14.0,,4447,100,350.06,1.5,5,7.78,0.09,1.42,0.01,0.35,0.02,2.904,0.192,188.43,25.25,0.2
6591762,PDCSAP,4.0,,4379,80,477.12,1.19,6,9.43,0.71,1.44,0.03,0.29,0.02,3.461,0.243,151.12,21.44,0.17
6603999,PDCSAP,18.0,,4019,140,1098.34,3.36,5,3.29,0.08,0.65,0.01,0.4,0.02,2.506,0.132,274.16,29.44,0.16
6604231,PDCSAP,15.0,,4851,100,202.89,1.27,,7.79,0.16,1.54,0.05,0.49,0.03,2.043,0.139,145.83,20.15,0.19
6604237,PDCSAP,18.0,,4750,100,356.67,2.94,6,3.33,0.04,0.58,0.01,0.2,0.02,4.96,0.488,450.92,90.26,0.17
6605787,SAP,18.0,21.48,3558,115,30642.78,24.11,3,0.48,0.01,0.14,0.0,0.11,0.05,6.949,1.801,2199.32,1219.95,0.2
6606428,PDCSAP,18.0,,4137,144,1108.02,3.43,5,3.38,0.05,0.67,0.01,0.5,0.03,2.01,0.107,321.91,34.93,0.2
6606652,PDCSAP,4.0,,4528,133,341.58,1.65,,6.3,0.24,1.17,0.19,1.32,0.04,0.759,0.023,311.1,2060558.6,0.14
6607191,SAP,18.0,11.67,,,4052.93,11.09,4,0.89,0.05,0.25,0.01,,,,,,,
6610930,PDCSAP,4.0,,4574,132,291.83,1.29,,8.54,1.31,1.45,0.11,0.5,0.02,1.996,0.096,244.88,23.98,0.2
6611219,PDCSAP,11.0,,4586,80,327.7,1.67,5,7.0,0.11,1.33,0.01,0.3,0.02,3.348,0.277,179.2,30.06,0.21
6612292,PDCSAP,18.0,,3844,134,2237.96,5.98,4,1.97,0.03,0.48,0.01,0.18,0.03,5.38,0.906,349.0,122.08,0.26
6613846,PDCSAP,17.0,,4326,80,227.93,0.91,7,12.07,0.27,1.76,0.01,0.52,0.02,1.919,0.09,127.1,12.12,0.24
6615133,PDCSAP,18.0,,4023,80,1232.54,5.76,4,2.09,0.04,0.48,0.01,0.27,0.02,3.717,0.3,499.24,81.71,0.26
6615669,PDCSAP,16.0,,4867,154,272.09,1.47,6,6.97,0.23,1.39,0.01,0.21,0.02,4.82,0.471,226.21,44.94,0.29
6620039,PDCSAP,18.0,,4162,145,600.91,2.47,5,4.76,0.05,0.94,0.02,0.4,0.03,2.515,0.172,204.54,28.34,0.41
6620618,PDCSAP,18.0,,3926,137,797.29,4.73,,2.47,0.03,0.39,0.01,0.13,0.02,7.121,1.147,949.71,316.22,0.39
6630797,PDCSAP,18.0,,4078,80,616.74,2.83,5,4.04,0.12,0.82,0.01,0.43,0.03,2.346,0.144,231.84,28.77,0.62
6630939,PDCSAP,18.0,,,,801.19,3.48,5,3.03,0.09,0.57,0.01,,,,,,,
6632774,PDCSAP,18.0,,4222,147,286.58,1.77,5,6.25,0.18,1.05,0.02,0.52,0.05,1.978,0.2,163.48,33.84,0.59
6634686,PDCSAP,18.0,,4143,145,1447.5,6.48,3,2.43,0.04,0.41,0.02,0.16,0.03,6.001,1.073,810.05,309.42,0.7
6635028,PDCSAP,18.0,,4052,141,779.44,3.56,4,3.51,0.08,0.73,0.03,0.68,0.04,1.483,0.08,243.55,28.02,0.54
6664482,SAP,18.0,16.67,3600,80,6420.49,19.35,3,,,,,1.08,0.03,0.932,0.026,1310.17,84.91,0.16
6664623,SAP,18.0,6.58,3886,136,2980.84,6.96,,,,,,0.22,0.03,4.608,0.604,571.38,153.33,0.2
6665041,SAP,18.0,29.76,3473,115,268012.76,386.96,,,,,,0.18,0.04,5.422,1.106,3037.67,1304.42,0.19
6666229,PDCSAP,18.0,,4444,80,283.08,1.89,4,6.59,0.19,1.26,0.02,0.43,0.02,2.361,0.115,153.02,15.1,0.18
6669922,PDCSAP,14.0,,4233,126,821.75,5.22,4,2.32,0.03,0.47,0.02,0.33,0.02,3.01,0.192,454.88,58.83,0.18
6672137,SAP,14.0,37.54,3378,114,42453.54,48.89,,,,,,0.49,0.05,2.089,0.227,997.9,221.45,0.2
6675338,SAP,3.0,16.34,,,9824.66,18.41,,,,,,,,,,,,
6676993,PDCSAP,17.0,,4080,81,268.86,1.62,6,6.26,0.41,1.0,0.01,1.24,0.03,0.81,0.017,249.56,11.42,0.13
6679286,SAP,18.0,9.67,3883,80,3404.37,11.28,3,1.07,0.03,0.3,0.01,0.15,0.02,6.649,1.027,1237.16,394.44,0.21
6679464,PDCSAP,17.0,,3922,80,1471.96,3.82,5,3.0,0.11,0.6,0.01,0.13,0.02,7.168,1.042,308.44,92.24,0.16
6689302,PDCSAP,18.0,,3867,80,4005.32,8.76,4,1.32,0.31,0.31,0.01,0.21,0.02,4.767,0.502,746.16,160.01,0.17
6692864,SAP,18.0,10.6,3674,128,7038.82,15.38,3,,,,,0.15,0.03,6.461,1.019,484.91,158.14,0.19
6693107,SAP,18.0,27.96,3667,80,33755.44,40.85,,,,,,0.38,0.04,2.699,0.267,998.07,201.0,0.23
6694015,PDCSAP,6.0,,4522,134,312.48,0.82,6,15.09,0.23,2.21,0.04,0.31,0.02,3.293,0.216,94.11,12.54,0.2
6695329,PDCSAP,18.0,,4314,150,767.2,2.18,5,5.18,0.07,0.98,0.02,0.94,0.03,1.065,0.032,247.21,15.81,0.18
6695442,SAP,18.0,12.59,3630,80,17692.2,28.17,3,,,,,,,,,,,
6697737,SAP,16.0,16.4,3572,125,12419.19,24.68,3,,,,,0.07,0.03,9.318,2.068,1009.41,471.13,0.25
6699765,SAP,17.0,13.62,3617,126,9388.54,19.25,3,,,,,0.07,0.03,9.431,2.049,1337.97,610.72,0.24
6700612,SAP,5.0,16.4,3552,124,10459.35,18.0,,,,,,0.23,0.04,4.355,0.762,1301.84,476.12,0.31
6706199,PDCSAP,18.0,,4186,146,377.95,2.03,5,5.6,0.08,0.97,0.04,0.32,0.02,3.197,0.236,132.66,19.86,0.47
6708053,PDCSAP,18.0,,4003,140,311.39,2.09,5,5.01,0.2,0.86,0.01,0.58,0.02,1.736,0.074,335.29,29.52,0.25
6714282,PDCSAP,18.0,,3992,80,1261.19,4.91,4,2.49,0.09,0.52,0.02,0.42,0.03,2.426,0.202,393.59,68.13,0.87
6716476,PDCSAP,14.0,,5185,181,189.12,0.85,6,12.1,0.47,1.82,0.02,0.74,0.03,,,,,
6716942,PDCSAP,17.0,,3924,137,2110.37,7.06,,1.7,0.03,0.38,0.01,0.09,0.02,9.513,1.547,1021.04,343.06,0.82
6717349,PDCSAP,16.0,,3871,135,1934.05,6.34,5,1.58,0.03,0.36,0.01,0.21,0.04,4.908,0.945,429.35,175.02,0.87
6717617,SAP,5.0,13.14,3630,127,6521.93,16.23,,,,,,0.38,0.04,2.69,0.273,1194.88,249.04,0.77
6718388,PDCSAP,18.0,,4095,143,982.26,3.84,5,3.01,0.13,0.54,0.01,0.39,0.03,2.615,0.197,410.19,63.1,0.61
6718509,PDCSAP,18.0,,4274,80,287.23,0.98,7,10.93,0.22,1.62,0.01,0.57,0.02,1.762,0.075,113.15,9.84,0.51
6719163,PDCSAP,18.0,,3909,136,4050.36,10.37,4,1.13,0.02,0.23,0.02,0.51,0.03,1.992,0.124,828.53,105.11,0.48
6753146,SAP,18.0,10.16,3880,135,2465.53,10.38,,,,,,0.64,0.03,1.571,0.065,666.51,56.65,0.2
6755676,PDCSAP,14.0,,4181,146,641.47,3.58,5,3.14,0.08,0.65,0.01,0.23,0.02,4.312,0.373,471.82,83.07,0.21
6756847,PDCSAP,14.0,,4127,144,1263.06,4.91,4,2.49,0.07,0.56,0.01,0.28,0.02,3.564,0.287,289.95,47.43,0.22
6757650,PDCSAP,14.0,,4161,145,410.85,2.22,5,4.74,0.1,0.9,0.01,0.28,0.02,3.555,0.295,267.6,45.1,0.28
6757713,SAP,14.0,15.55,3932,122,35810.16,51.71,,,,,,0.11,0.03,7.728,1.567,1509.8,641.81,0.24
6761256,PDCSAP,18.0,,4231,80,327.18,2.18,5,5.12,0.08,0.9,0.02,0.32,0.02,3.127,0.22,278.4,39.58,0.2
6762849,PDCSAP,4.0,,4284,80,733.17,1.51,,7.15,0.23,1.21,0.01,0.35,0.02,2.9,0.175,206.68,25.17,0.15
6763448,PDCSAP,17.0,,4565,129,322.7,0.74,7,15.68,0.18,2.12,0.01,1.65,0.03,0.608,0.009,100.69,3.54,0.12
6764153,PDCSAP,18.0,,3860,135,3291.69,10.96,3,1.13,0.02,0.32,0.01,0.22,0.03,4.557,0.612,437.1,120.42,0.18
6765032,PDCSAP,18.0,,4608,100,219.38,1.44,6,7.26,0.27,1.36,0.02,0.46,0.02,2.19,0.102,134.25,12.64,0.17
6775700,SAP,18.0,15.84,3140,113,67016.1,147.05,,,,,,0.46,0.09,2.373,0.524,2823.05,1327.76,0.26
6778259,PDCSAP,16.0,,4153,145,500.77,2.86,5,3.62,0.12,0.72,0.02,,,,,,,
6780141,SAP,18.0,16.15,3544,124,18092.88,22.15,3,0.53,0.01,0.15,0.01,0.08,0.03,9.611,1.844,2866.87,1146.54,0.2
6780356,PDCSAP,5.0,,4795,149,660.02,1.77,,6.6,0.1,0.9,0.04,0.19,0.02,5.143,0.409,179.27,28.91,0.18
6780530,SAP,18.0,39.68,3410,115,49517.36,75.8,,,,,,0.51,0.07,2.042,0.29,959.24,281.39,0.24
6781058,SAP,5.0,10.26,,116,2368.1,8.08,,,,,,0.46,0.03,2.205,0.162,584.32,87.17,0.28
6784681,PDCSAP,4.0,,4494,129,337.25,0.85,5,13.86,0.48,1.96,0.06,2.44,0.04,0.411,0.007,112.22,4.08,0.15
6785040,PDCSAP,18.0,,4196,80,564.46,2.77,5,3.62,0.15,0.7,0.04,0.13,0.03,7.119,1.465,1008.81,436.33,0.31
6791334,PDCSAP,4.0,,4243,124,449.8,1.14,,8.36,0.67,1.37,0.02,0.67,0.03,1.501,0.058,133.94,10.55,0.3
6792689,PDCSAP,18.0,,4106,80,1147.63,4.34,4,2.68,0.04,0.51,0.02,0.29,0.02,3.516,0.261,370.65,55.77,0.39
6794245,SAP,16.0,13.1,3884,135,18231.19,17.04,3,0.69,0.01,0.14,0.01,0.08,0.04,8.536,2.008,1310.51,652.04,0.48
6803104,PDCSAP,18.0,,4081,142,534.85,2.54,4,4.79,0.09,0.9,0.02,0.25,0.03,4.081,0.545,292.92,81.33,1.01
6804250,PDCSAP,18.0,,3983,139,1377.98,4.11,5,2.41,0.05,0.51,0.01,0.28,0.02,3.669,0.333,621.25,115.37,0.7
6804506,PDCSAP,18.0,,4178,146,468.62,3.07,5,3.67,0.12,0.72,0.01,0.25,0.03,4.054,0.433,335.38,76.04,0.68
6804732,SAP,18.0,16.87,3527,123,17192.65,36.58,2,0.33,0.03,0.12,0.0,0.2,0.02,5.072,0.602,3596.04,888.59,0.9
6805735,PDCSAP,18.0,,3925,137,2396.86,10.09,4,1.15,0.02,0.25,0.01,,,,,,,
6842945,SAP,14.0,35.01,3517,115,69602.22,50.26,,,,,,0.39,0.07,2.707,0.513,1188.72,472.63,0.21
6843652,SAP,14.0,7.67,3860,80,1904.11,9.79,,,,,,0.17,0.03,5.727,0.801,774.17,222.92,0.25
6849670,SAP,18.0,49.02,3279,114,81246.37,69.36,,,,,,,,,,,,
6849861,PDCSAP,18.0,,4167,145,361.61,2.05,6,4.8,0.12,0.91,0.01,0.18,0.02,5.567,0.605,252.15,55.78,0.18
6849932,PDCSAP,17.0,,4403,80,180.83,0.84,6,14.52,0.17,2.13,0.01,0.71,0.03,1.421,0.057,84.72,6.9,0.17
6850118,PDCSAP,18.0,,3826,80,5253.38,10.11,4,0.94,0.18,0.26,0.02,0.2,0.02,5.057,0.596,854.33,206.02,0.18
6852771,SAP,18.0,46.3,3371,115,52814.57,113.11,,,,,,0.66,0.06,1.564,0.156,1263.74,256.49,0.14
6853199,SAP,17.0,31.33,3407,122,83783.06,81.99,,,,,,0.1,0.06,6.962,1.92,4238.67,2515.36,0.16
6853613,SAP,18.0,14.93,3587,125,31339.75,70.02,,,,,,,,,,,,
6853779,PDCSAP,18.0,,4464,100,158.26,1.01,6,11.09,0.28,1.7,0.02,0.43,0.03,2.341,0.171,126.46,18.74,0.19
6860716,PDCSAP,18.0,,4159,145,567.13,2.93,5,3.82,0.11,0.76,0.01,0.29,0.02,3.495,0.25,291.89,42.26,0.21
6862553,SAP,18.0,59.52,3320,115,88085.35,103.55,,,,,,0.56,0.07,1.879,0.261,1909.02,547.62,0.17
6863257,SAP,18.0,22.28,3519,123,13351.6,25.53,3,0.46,0.01,0.13,0.01,0.43,0.04,2.36,0.216,1097.06,204.37,0.22
6863531,PDCSAP,16.0,,4447,155,307.52,1.33,6,8.37,0.18,1.38,0.02,0.16,0.02,6.248,0.768,208.43,52.46,0.22
6864799,PDCSAP,10.0,,4334,80,565.46,2.45,4,5.0,0.18,1.01,0.02,0.21,0.03,4.724,0.555,264.34,63.53,0.19
6864861,PDCSAP,17.0,,4079,134,2307.68,7.16,4,1.65,0.02,0.36,0.01,0.34,0.02,2.994,0.222,541.19,81.5,0.18
6865157,PDCSAP,4.0,,4534,80,250.46,1.08,,8.97,0.2,1.57,0.04,0.28,0.02,3.647,0.321,170.73,30.49,0.27
6865184,PDCSAP,16.0,,3929,137,1498.51,5.62,4,2.07,0.02,0.39,0.01,0.08,0.02,10.988,1.628,503.78,153.83,0.22
6869641,PDCSAP,18.0,,4097,143,1621.19,5.41,4,2.2,0.04,0.49,0.01,0.17,0.02,5.687,0.697,460.69,115.51,0.37
6870772,PDCSAP,18.0,,4060,142,2548.25,5.99,4,1.95,0.02,0.37,0.05,0.14,0.02,6.793,1.071,649.61,211.69,0.28
6871672,SAP,18.0,13.75,3704,80,11067.46,18.8,3,0.66,0.02,0.18,0.01,0.35,0.04,2.922,0.384,1147.02,310.72,0.23
6875325,SAP,7.0,8.42,4208,127,2529.74,8.12,,,,,,0.47,0.02,2.148,0.113,807.77,87.19,0.4
6877463,SAP,18.0,11.54,3734,130,15545.79,23.41,3,,,,,,,,,,,
6887746,PDCSAP,18.0,,4237,148,629.78,3.1,4,3.89,0.1,0.76,0.0,0.68,0.03,1.479,0.07,356.85,34.53,0.59
6888638,PDCSAP,4.0,,4273,80,443.59,1.47,,6.68,0.44,1.09,0.02,0.68,0.03,1.47,0.062,268.15,23.53,0.4
6888756,PDCSAP,18.0,,4231,80,217.11,0.89,5,13.77,0.35,1.95,0.01,0.64,0.03,1.574,0.079,88.48,9.08,0.42
6891224,SAP,18.0,14.83,3697,129,9476.11,18.29,3,,,,,0.3,0.03,3.386,0.323,1670.63,324.61,0.59
6922834,PDCSAP,18.0,,,100,1829.56,5.61,4,2.07,0.04,0.49,0.02,0.5,0.02,2.031,0.094,661.95,62.53,0.22
6922899,PDCSAP,18.0,,4020,80,555.51,2.74,5,4.0,0.08,0.78,0.03,0.43,0.02,2.313,0.116,306.46,31.39,0.22
6935850,PDCSAP,5.0,,4371,80,592.95,1.9,,5.97,0.08,1.07,0.01,0.48,0.03,2.098,0.115,143.31,15.82,0.15
6937131,PDCSAP,18.0,,3948,100,2582.43,7.22,,1.44,0.05,0.3,0.01,0.37,0.03,2.762,0.191,544.93,77.82,0.13
6938848,SAP,5.0,34.44,3306,115,56017.31,45.39,,,,,,0.89,0.06,1.146,0.084,1570.43,238.36,0.13
6939484,PDCSAP,6.0,,4476,100,324.51,1.0,6,11.51,0.18,1.74,0.01,0.17,0.02,5.839,0.532,203.6,37.63,0.17
6939495,PDCSAP,18.0,,4087,143,1292.33,3.42,5,3.42,0.08,0.66,0.06,0.33,0.03,3.094,0.245,320.12,51.34,0.17
6948128,SAP,18.0,12.15,3880,135,6244.98,12.57,4,0.92,0.05,0.21,0.0,0.25,0.03,3.992,0.436,1023.9,228.41,0.17
6948783,SAP,5.0,55.56,3370,114,145940.87,122.83,,,,,,0.28,0.07,3.829,0.974,1031.34,566.96,0.17
6949847,SAP,18.0,24.37,3637,80,39454.98,28.61,3,0.41,0.0,0.12,0.0,0.12,0.04,6.993,1.705,3115.55,1617.28,0.27
6952140,PDCSAP,18.0,,4292,80,240.01,1.18,7,8.77,0.24,1.35,0.01,0.64,0.02,1.569,0.056,160.47,12.22,0.22
6953568,PDCSAP,17.0,,4013,140,1078.39,4.46,5,2.35,0.16,0.49,0.01,0.12,0.02,7.823,0.957,495.44,123.97,0.25
6955130,PDCSAP,18.0,,4321,151,424.03,2.13,4,5.42,0.1,1.0,0.01,0.31,0.02,3.238,0.212,254.51,33.72,0.18
6955576,SAP,18.0,7.4,4043,80,1068.28,6.47,,,,,,0.36,0.04,2.874,0.345,663.81,163.81,0.3
6955715,SAP,18.0,13.66,3787,132,11647.08,15.54,3,,,,,0.32,0.03,3.15,0.289,740.29,138.45,0.26
6956014,PDCSAP,18.0,,4029,80,868.23,4.54,4,2.73,0.06,0.56,0.02,0.43,0.02,2.319,0.127,282.49,31.52,0.2
6956701,PDCSAP,18.0,,4004,80,864.68,3.05,5,3.6,0.13,0.76,0.03,0.25,0.03,4.062,0.446,267.74,59.99,0.35
6963439,SAP,18.0,24.95,3717,119,31222.31,36.4,2,,,,,0.16,0.03,6.083,1.139,1438.99,564.41,0.38
6966254,PDCSAP,18.0,,3950,138,1326.68,5.57,,2.17,0.03,0.48,0.01,0.25,0.03,4.05,0.45,426.36,96.71,0.58
6966770,SAP,18.0,16.03,3699,80,22358.86,21.13,3,0.56,0.01,0.15,0.01,0.25,0.04,4.121,0.639,1423.79,457.63,0.64
6967014,SAP,16.0,7.79,3644,127,4950.1,11.21,4,1.01,0.05,0.24,0.02,,,,,,,
6967278,SAP,8.0,10.02,3599,125,9470.67,17.49,,,,,,0.18,0.04,5.587,1.099,822.96,340.78,0.93
7009178,PDCSAP,18.0,,4055,141,855.52,6.44,4,1.8,0.02,0.42,0.02,,,,,,,
7011098,PDCSAP,16.0,,4342,151,249.53,1.34,6,6.89,0.25,1.28,0.02,0.14,0.02,6.866,0.848,170.92,43.25,0.26
7019203,PDCSAP,8.0,,4706,136,401.26,1.94,,6.11,0.43,1.24,0.01,1.09,0.02,0.919,0.018,179.04,7.7,0.09
7020972,PDCSAP,18.0,,4257,80,417.55,2.49,6,4.15,0.14,0.77,0.01,0.24,0.03,4.134,0.464,398.93,91.31,0.19
7022220,PDCSAP,18.0,,,,374.49,1.98,5,5.38,0.43,0.88,0.01,,,,,,,
7022534,PDCSAP,14.0,,5296,185,87.77,1.19,6,8.51,1.23,1.54,0.03,0.18,0.03,,,,,
7022588,SAP,4.0,21.7,3717,80,63599.0,46.6,,,,,,0.26,0.03,3.834,0.433,1001.7,231.36,0.15
7022603,SAP,18.0,8.74,4029,141,2864.78,7.65,,,,,,1.09,0.02,0.918,0.02,515.88,25.03,0.13
7022676,SAP,18.0,14.67,3839,134,18429.0,15.74,3,0.74,0.0,0.2,0.02,0.24,0.02,4.233,0.443,931.81,198.82,0.15
7022759,PDCSAP,18.0,,4376,153,271.77,1.54,5,6.99,0.13,1.3,0.05,0.45,0.02,2.23,0.113,152.93,15.58,0.17
7023433,SAP,5.0,37.88,3222,114,78418.98,69.6,,,,,,0.69,0.09,1.532,0.208,1111.98,311.8,0.16
7024480,SAP,18.0,6.2,3999,139,2581.75,6.21,,,,,,0.21,0.02,4.737,0.511,509.83,112.08,0.2
7025081,SAP,18.0,21.48,3810,120,14968.94,29.18,,,,,,0.11,0.03,7.876,1.439,1995.21,761.4,0.22
7026206,PDCSAP,7.0,,4619,100,140.43,0.76,8,11.96,0.16,1.81,0.01,0.24,0.02,4.149,0.376,190.98,35.43,0.33
7026613,PDCSAP,18.0,,4728,165,955.42,3.67,5,2.87,0.23,0.57,0.02,0.27,0.02,3.707,0.254,715.46,99.03,0.14
7031027,PDCSAP,18.0,,4027,140,1115.66,3.76,4,3.09,0.05,0.59,0.03,0.29,0.02,3.481,0.293,230.81,39.38,0.24
7033135,SAP,18.0,138.89,3688,129,1222348.19,294.09,,,,,,0.53,0.09,2.022,0.365,3733.18,1416.56,0.19
7033775,SAP,18.0,10.24,3800,80,3073.38,9.8,,,,,,0.93,0.04,1.075,0.042,790.46,63.35,0.14
7034097,PDCSAP,18.0,,3861,80,2620.12,8.96,4,1.28,0.02,0.28,0.04,0.27,0.03,3.696,0.346,830.86,158.41,0.21
7036891,PDCSAP,18.0,,3927,80,2564.1,6.94,4,1.71,0.03,0.43,0.01,0.14,0.02,7.036,1.08,639.67,202.85,0.24
7037417,SAP,17.0,12.86,4058,121,6114.86,14.65,3,0.8,0.01,0.19,0.01,0.42,0.03,2.384,0.156,908.52,121.1,0.23
7037772,PDCSAP,18.0,,3850,80,1293.98,5.79,4,1.94,0.03,0.43,0.02,0.46,0.02,2.174,0.113,374.69,40.04,0.25
7038199,PDCSAP,18.0,,4171,146,856.71,4.48,5,2.21,0.06,0.4,0.04,0.24,0.03,4.123,0.445,434.27,95.55,0.25
7039688,SAP,18.0,74.4,3123,115,136498.13,141.39,,,,,,1.19,0.1,0.864,0.077,1777.17,563.52,0.27
7040855,PDCSAP,18.0,,4351,152,361.04,1.67,6,6.22,0.13,1.15,0.01,0.19,0.02,5.208,0.568,293.17,65.23,0.33
7045660,PDCSAP,16.0,,4147,145,310.34,1.87,6,5.41,0.13,0.87,0.01,0.16,0.02,6.26,0.686,251.52,56.16,0.32
7046934,PDCSAP,17.0,,3861,135,3059.79,11.49,3,1.08,0.11,0.3,0.01,0.26,0.03,3.949,0.403,381.83,79.44,0.39
7048122,PDCSAP,4.0,,4030,80,566.54,1.35,6,8.54,0.14,1.3,0.07,1.05,0.03,0.958,0.029,169.54,10.74,0.4
7050496,SAP,18.0,35.61,,,16586.99,41.77,,,,,,,,,,,,
7060413,SAP,4.0,9.41,3922,137,15996.48,25.55,,,,,,0.1,0.03,8.139,1.757,583.99,265.38,0.86
7060665,PDCSAP,18.0,,4227,147,347.49,2.09,6,4.97,0.27,0.98,0.01,0.19,0.02,5.242,0.639,263.91,65.97,0.86
7091114,PDCSAP,18.0,,3920,80,1008.99,4.41,4,2.97,0.14,0.59,0.01,0.76,0.02,1.32,0.04,294.2,18.53,0.18
7091610,PDCSAP,18.0,,4107,143,680.92,3.12,4,3.8,0.06,0.76,0.02,0.62,0.02,1.63,0.054,291.54,20.19,0.2
7092006,PDCSAP,18.0,,4059,142,403.71,2.45,4,4.72,0.12,1.01,0.01,0.18,0.03,5.508,0.796,237.22,70.5,0.21
7092048,PDCSAP,18.0,,4131,144,928.1,4.21,5,2.46,0.2,0.51,0.01,0.39,0.02,2.553,0.147,465.14,54.75,0.21
7095130,PDCSAP,18.0,,3961,138,979.89,6.69,4,1.77,0.05,0.4,0.01,0.12,0.02,7.751,0.965,436.83,111.41,0.24
7095218,SAP,18.0,12.55,3740,80,23889.31,54.46,,,,,,1.36,0.03,0.738,0.019,276.03,14.75,0.13
7097624,PDCSAP,14.0,,4242,129,2044.89,5.09,4,2.31,0.02,0.4,0.03,0.27,0.02,3.677,0.327,415.33,74.98,0.15
7098412,PDCSAP,14.0,,4487,100,397.3,1.79,5,6.68,0.08,1.25,0.02,0.34,0.02,2.938,0.178,176.93,21.71,0.22
7100955,PDCSAP,18.0,,4084,80,781.89,2.41,5,4.84,0.11,0.96,0.02,0.36,0.02,2.822,0.186,265.49,35.97,0.13
7101463,PDCSAP,17.0,,3870,80,1055.86,4.17,4,2.7,0.03,0.61,0.02,0.82,0.02,1.23,0.035,263.91,15.7,0.12
7102491,PDCSAP,8.0,,4659,80,180.3,0.79,6,12.82,0.5,2.22,0.05,0.28,0.02,3.649,0.303,92.51,15.57,0.13
7102615,SAP,18.0,14.03,3800,80,5670.99,15.0,3,0.74,0.02,0.14,0.02,0.56,0.02,1.798,0.077,1021.38,89.4,0.12
7103277,PDCSAP,18.0,,4185,146,667.52,2.58,5,4.26,0.1,0.79,0.02,0.2,0.02,5.094,0.622,314.9,78.64,0.14
7104105,SAP,18.0,22.52,3711,129,39336.28,60.76,,,,,,0.1,0.04,7.724,1.844,2845.51,1441.3,0.13
7109084,PDCSAP,16.0,,3985,80,709.33,2.39,6,4.15,0.08,0.8,0.02,0.23,0.04,4.411,0.786,457.45,169.86,0.19
7115384,SAP,18.0,14.03,3622,126,5423.89,13.44,4,0.8,0.1,0.2,0.01,0.44,0.03,2.316,0.167,655.7,96.55,0.19
7115450,SAP,17.0,7.52,3967,80,1185.59,15.0,,,,,,0.52,0.02,1.948,0.092,553.79,55.28,0.19
7116767,SAP,18.0,7.98,3888,80,3626.6,8.27,,,,,,0.2,0.02,5.111,0.6,463.35,111.23,0.15
7118128,PDCSAP,18.0,,3960,80,1142.2,5.87,4,1.92,0.03,0.41,0.01,0.21,0.02,4.731,0.467,765.95,153.86,0.18
7122218,PDCSAP,18.0,,4058,142,885.41,4.42,4,2.77,0.03,0.58,0.01,0.35,0.03,2.924,0.222,381.84,58.68,0.3
7122343,SAP,5.0,60.39,3277,114,78948.11,77.34,,,,,,,,,,,,
7130171,PDCSAP,18.0,,4133,144,522.65,2.75,5,4.15,0.1,0.81,0.02,0.28,0.03,3.677,0.357,356.51,70.45,0.34
7132015,SAP,4.0,20.13,3653,80,39746.89,41.69,,,,,,0.17,0.04,5.776,1.317,858.49,415.79,0.46
7132514,PDCSAP,18.0,,4045,141,883.87,3.94,5,2.37,0.03,0.59,0.01,0.61,0.03,1.656,0.082,317.79,32.18,0.67
7132784,PDCSAP,18.0,,3962,138,525.18,2.67,5,4.33,0.11,0.8,0.01,0.3,0.03,3.444,0.385,231.51,52.85,0.6
7133356,PDCSAP,4.0,,4200,125,358.17,1.08,,9.86,0.72,1.44,0.06,0.83,0.03,1.215,0.05,123.45,10.65,0.52
7134640,PDCSAP,18.0,,4426,127,248.34,1.67,6,6.14,0.16,1.21,0.03,1.06,0.02,0.947,0.02,186.02,8.5,0.68
7134909,PDCSAP,16.0,,4073,142,1233.66,9.37,,1.26,0.04,0.29,0.01,0.07,0.03,9.717,2.035,612.46,268.73,0.84
7135377,SAP,18.0,13.44,3894,136,6913.42,16.19,3,0.76,0.01,0.16,0.02,0.28,0.03,3.616,0.369,891.89,185.56,0.77
7137858,PDCSAP,18.0,,4082,142,420.6,2.93,5,3.59,0.08,0.73,0.03,0.13,0.02,7.566,0.863,658.5,153.34,0.91
7176070,PDCSAP,18.0,,4122,80,295.92,1.34,6,8.12,0.16,1.29,0.02,0.91,0.02,1.107,0.028,142.03,8.02,0.26
7177820,PDCSAP,17.0,,,117,310.93,5.32,,2.08,0.07,0.32,0.03,,,,,,,
7180850,PDCSAP,14.0,,3949,138,1530.85,5.72,4,2.09,0.03,0.47,0.02,0.13,0.01,7.539,0.707,464.69,88.6,0.21
7183249,PDCSAP,16.0,,4769,152,501.28,1.91,,5.65,0.53,1.09,0.02,0.57,0.02,1.754,0.067,159.82,12.64,0.17
7185134,PDCSAP,18.0,,3640,80,2446.95,8.88,4,1.27,0.03,0.29,0.01,0.9,0.03,1.116,0.031,667.46,39.11,0.11
7186002,SAP,18.0,9.0,3837,134,2419.61,8.39,,,,,,0.18,0.02,5.575,0.685,598.82,150.39,0.14
7188156,PDCSAP,7.0,,4552,100,235.85,0.82,6,13.18,0.29,2.12,0.01,0.24,0.01,4.11,0.208,92.35,9.49,0.2
7188705,PDCSAP,18.0,,4193,146,1105.15,3.53,5,3.21,0.12,0.58,0.01,0.75,0.02,1.332,0.039,390.18,23.84,0.15
7189481,PDCSAP,18.0,,4026,140,702.2,2.97,5,3.49,0.18,0.66,0.01,0.31,0.02,3.288,0.229,280.21,39.37,0.19
7200934,PDCSAP,16.0,,4271,149,355.47,1.31,6,8.63,0.26,1.4,0.01,0.14,0.02,7.201,0.776,147.27,32.4,0.28
7205560,PDCSAP,18.0,,3862,135,4021.26,10.69,3,1.14,0.06,0.28,0.02,0.17,0.02,5.929,0.825,647.23,185.08,0.34
7206560,PDCSAP,18.0,,,,501.65,2.26,5,4.66,0.1,0.89,0.01,,,,,,,
7206673,SAP,18.0,6.81,3830,80,1667.56,5.9,,,,,,0.72,0.03,1.389,0.052,406.42,30.97,0.19
7212639,PDCSAP,17.0,,3861,135,2199.24,6.93,4,1.73,0.03,0.35,0.03,0.21,0.04,4.899,0.875,580.67,216.21,0.37
7213690,SAP,4.0,9.26,3777,80,7648.61,17.8,,,,,,,,,,,,
7213716,PDCSAP,18.0,,4501,80,131.8,0.82,6,14.53,0.15,1.94,0.01,0.47,0.03,2.163,0.118,147.63,16.28,0.38
7213942,PDCSAP,3.0,,4269,80,356.87,0.83,7,13.42,0.39,1.71,0.04,0.61,0.03,1.643,0.072,140.18,12.76,0.41
7216918,PDCSAP,18.0,,3884,135,950.83,4.15,5,2.41,0.19,0.51,0.01,0.72,0.04,1.399,0.07,128.16,13.21,0.54
7217303,PDCSAP,18.0,,4056,141,594.01,3.59,5,3.02,0.1,0.55,0.02,0.43,0.02,2.318,0.125,423.66,46.79,0.71
7217825,SAP,16.0,9.26,3602,126,6838.06,15.42,3,0.72,0.02,0.2,0.02,0.09,0.03,8.559,1.883,1005.29,465.97,0.61
7219144,PDCSAP,18.0,,4114,144,810.79,2.63,5,4.17,0.15,0.77,0.02,0.17,0.03,5.975,0.877,576.83,174.72,0.54
7220332,SAP,18.0,50.81,3316,115,77526.56,118.58,,,,,,0.34,0.07,3.205,0.758,6729.17,3416.23,0.74
7221001,PDCSAP,18.0,,4030,80,230.92,1.62,6,6.33,0.28,0.99,0.01,0.93,0.03,1.083,0.036,258.98,18.78,0.5
7259484,SAP,18.0,7.39,3967,138,1857.23,6.8,4,1.72,0.04,0.39,0.01,0.27,0.03,3.755,0.368,558.87,111.5,0.25
7264847,PDCSAP,18.0,,4405,125,239.71,1.01,6,10.58,0.59,1.51,0.01,1.12,0.02,0.891,0.019,185.76,8.88,0.15
7265649,PDCSAP,9.0,,4717,80,154.14,1.04,6,11.03,0.18,1.61,0.06,0.19,0.02,5.162,0.474,292.14,54.53,0.15
7266266,SAP,18.0,36.55,3429,115,43165.41,63.38,,,,,,0.49,0.05,2.107,0.23,1869.86,418.82,0.13
7266343,SAP,18.0,20.33,3675,80,28780.76,23.05,3,,,,,0.15,0.03,6.529,1.054,2314.23,772.71,0.13
7269970,PDCSAP,18.0,,3855,134,2919.63,10.78,4,1.1,0.02,0.3,0.01,0.14,0.02,7.078,0.944,528.22,144.51,0.2
7270159,PDCSAP,18.0,,3833,134,3388.65,10.52,3,1.29,0.15,0.3,0.01,0.46,0.02,2.177,0.107,549.73,55.22,0.13
7272307,PDCSAP,18.0,,3996,139,334.93,2.49,5,4.02,0.13,0.83,0.02,0.32,0.02,3.131,0.242,265.33,41.46,0.17
7273965,PDCSAP,4.0,,4453,100,517.45,1.21,6,9.82,0.21,1.48,0.06,0.4,0.02,2.507,0.144,175.7,20.43,0.15
7274171,SAP,18.0,198.41,3284,114,1307113.03,386.96,,,,,,0.47,0.12,2.469,0.777,6893.36,5284.1,0.16
7276853,PDCSAP,4.0,,4077,142,887.68,2.75,,3.88,0.06,0.53,0.06,0.15,0.02,6.549,0.714,359.49,79.81,0.27
7281410,SAP,18.0,6.29,3975,139,1129.95,7.92,,,,,,0.24,0.02,4.154,0.37,628.12,113.58,0.21
7282522,PDCSAP,17.0,,3953,138,1883.59,6.57,4,1.81,0.03,0.43,0.01,0.14,0.02,6.939,0.8,454.95,107.13,0.22
7283269,PDCSAP,4.0,,4459,129,400.13,0.81,6,14.11,0.16,2.04,0.11,0.73,0.02,1.372,0.041,93.69,5.82,0.23
7283409,SAP,17.0,6.24,4097,143,2169.34,5.38,,,,,,0.31,0.02,3.266,0.251,402.89,62.68,0.28
7285602,PDCSAP,18.0,,4228,125,310.32,2.38,5,4.51,0.36,0.73,0.01,0.77,0.03,1.31,0.048,405.63,30.66,0.22
7286739,PDCSAP,18.0,,4203,80,416.91,2.24,5,5.12,0.16,0.91,0.01,0.42,0.02,2.427,0.146,181.65,22.26,0.24
7293937,PDCSAP,18.0,,,,1367.4,5.12,5,2.0,0.08,0.43,0.02,,,,,,,
7295251,PDCSAP,18.0,,3901,136,2480.38,6.39,4,1.79,0.02,0.33,0.01,0.25,0.02,4.037,0.398,474.53,95.06,0.48
7336419,PDCSAP,18.0,,4415,154,397.08,1.2,6,9.84,0.13,1.53,0.02,0.3,0.03,3.366,0.306,124.34,22.94,0.13
7336438,PDCSAP,18.0,,4154,145,565.46,4.16,,2.92,0.09,0.6,0.01,0.22,0.03,4.623,0.557,681.45,167.53,0.13
7336640,SAP,18.0,7.25,3947,138,1757.94,8.04,,,,,,0.26,0.02,3.927,0.378,698.97,136.91,0.14
7341343,PDCSAP,18.0,,4525,131,135.83,0.78,6,14.07,0.21,1.9,0.01,0.62,0.03,1.627,0.066,124.93,10.28,0.15
7345435,PDCSAP,18.0,,4150,83,203.81,2.09,5,5.17,0.17,0.85,0.01,0.75,0.03,1.347,0.051,415.62,32.48,0.2
7346441,PDCSAP,18.0,,3988,139,3273.8,7.53,4,1.57,0.02,0.37,0.01,0.33,0.02,3.056,0.18,788.92,94.94,0.11
7347340,PDCSAP,5.0,,4858,146,289.76,0.82,6,14.46,0.27,2.21,0.02,0.14,0.02,7.232,0.809,179.08,40.9,0.13
7348978,SAP,18.0,7.17,3986,80,1610.51,6.77,,,,,,0.23,0.03,4.361,0.476,738.1,164.67,0.17
7350561,SAP,18.0,15.66,3614,115,9455.25,18.61,3,0.64,0.02,0.18,0.02,0.57,0.04,1.773,0.137,503.82,79.14,0.17
7350968,PDCSAP,4.0,,4426,100,318.72,0.85,6,14.15,0.38,2.06,0.09,0.74,0.02,1.365,0.046,74.89,5.18,0.13
7351518,SAP,18.0,8.0,3980,80,2140.5,7.7,4,1.52,0.02,0.36,0.02,0.64,0.02,1.557,0.053,524.79,36.71,0.11
7351928,PDCSAP,18.0,,3978,80,1049.44,4.67,5,1.98,0.04,0.48,0.02,0.16,0.02,6.23,0.832,709.42,194.07,0.11
7352201,SAP,18.0,7.1,3750,80,1393.71,6.24,,,,,,1.53,0.03,0.654,0.011,441.51,24.43,0.1
7354299,PDCSAP,6.0,,4274,80,412.83,1.21,6,8.5,0.23,1.48,0.02,0.21,0.01,4.67,0.288,137.09,17.06,0.15
7354482,SAP,4.0,6.82,3840,80,1664.04,9.31,,,,,,0.88,0.03,1.142,0.036,444.43,28.77,0.13
7357380,PDCSAP,18.0,,4080,142,663.75,3.03,5,3.32,0.06,0.7,0.01,0.21,0.02,4.824,0.556,380.2,89.4,0.21
7362849,PDCSAP,18.0,,3884,80,3123.48,7.9,4,1.46,0.03,0.26,0.01,0.19,0.02,5.158,0.556,477.68,105.1,0.18
7362870,PDCSAP,9.0,,4892,156,177.08,0.86,6,12.52,0.33,1.75,0.01,0.14,0.01,6.957,0.697,207.35,42.32,0.17
7363485,SAP,17.0,7.7,3975,139,3711.24,7.63,4,1.52,0.03,0.28,0.0,0.17,0.02,5.781,0.699,861.8,213.36,0.18
7363890,SAP,18.0,13.44,3683,128,5780.06,14.91,3,,,,,0.15,0.02,6.433,0.813,1555.01,402.72,0.27
7366987,SAP,17.0,7.16,3723,130,9479.92,30.79,2,0.54,0.02,0.16,0.02,0.08,0.02,10.315,1.882,450.39,171.18,0.25
7367289,PDCSAP,18.0,,4411,80,322.69,1.94,5,5.71,0.07,1.07,0.01,0.24,0.03,4.247,0.514,209.2,51.86,0.24
7368371,PDCSAP,18.0,,4240,148,371.41,1.95,6,5.26,0.24,0.98,0.01,0.9,0.02,1.11,0.03,251.66,14.31,0.18
7368621,SAP,18.0,198.41,3206,114,1245082.67,367.62,,,,,,0.48,0.13,2.476,0.834,2960.49,2260.35,0.23
7369591,PDCSAP,18.0,,4230,148,784.44,3.78,5,2.62,0.08,0.58,0.01,0.17,0.02,5.849,0.696,320.56,78.04,0.21
7374171,SAP,17.0,11.51,3687,129,5888.19,18.76,3,,,,,0.09,0.04,8.419,1.916,1029.02,494.61,0.29
7376484,SAP,18.0,30.86,3275,115,32409.95,38.9,3,,,,,0.62,0.1,1.754,0.328,705.12,279.06,0.51
7377466,PDCSAP,16.0,,4258,149,277.26,1.22,6,9.04,0.15,1.43,0.01,0.19,0.02,5.146,0.452,201.71,36.46,0.67
7378357,PDCSAP,18.0,,4532,80,294.9,1.41,6,7.58,0.25,1.39,0.02,0.57,0.02,1.774,0.07,158.91,12.84,0.35
7381689,PDCSAP,18.0,,4167,145,779.11,2.6,5,4.14,0.11,0.8,0.01,0.18,0.01,5.495,0.408,306.1,46.11,0.55
7381823,PDCSAP,18.0,,3900,80,879.41,4.77,5,2.29,0.14,0.43,0.0,1.33,0.03,0.75,0.015,506.73,22.59,0.44
7419085,PDCSAP,18.0,,4114,144,873.97,4.44,4,2.77,0.08,0.58,0.01,0.51,0.02,1.975,0.096,383.51,38.5,0.12
7422216,PDCSAP,18.0,,4190,126,1498.07,4.86,4,2.44,0.03,0.54,0.01,0.31,0.02,3.213,0.221,404.65,56.35,0.2
7428179,SAP,18.0,20.23,3685,128,21106.61,21.5,3,,,,,0.32,0.02,3.181,0.201,1657.43,213.01,0.13
7429233,PDCSAP,4.0,,4425,126,533.88,1.97,,6.3,0.65,1.14,0.09,0.79,0.02,1.269,0.033,200.41,11.22,0.12
7429237,PDCSAP,18.0,,4995,100,186.78,1.91,5,5.94,0.1,1.16,0.03,0.18,0.02,5.693,0.599,208.11,44.61,0.13
7430105,PDCSAP,18.0,,3977,139,1592.71,5.57,4,2.07,0.03,0.4,0.02,0.34,0.02,2.949,0.184,418.03,52.99,0.13
7439194,PDCSAP,18.0,,4109,143,489.45,2.85,5,3.6,0.06,0.74,0.02,0.17,0.02,5.837,0.551,292.43,56.08,0.3
7439456,SAP,12.0,11.11,3926,80,21087.72,61.31,,,,,,0.45,0.02,2.225,0.1,414.62,37.8,0.17
7445485,PDCSAP,9.0,,3949,138,1105.54,4.6,,2.44,0.03,0.47,0.07,0.12,0.02,7.891,1.232,898.2,289.71,0.18
7445931,PDCSAP,18.0,,3671,128,1499.14,9.61,3,1.14,0.07,0.28,0.03,0.08,0.01,11.324,1.567,835.59,237.3,0.22
7446560,PDCSAP,18.0,,4355,80,271.64,0.98,6,12.39,0.12,1.85,0.01,0.5,0.02,2.008,0.087,92.3,8.16,0.28
7446955,SAP,18.0,7.55,3875,80,3361.67,10.44,,,,,,0.15,0.02,6.649,1.0,606.87,188.32,0.22
7447871,PDCSAP,5.0,,4663,139,522.29,0.86,6,13.12,0.11,1.95,0.02,0.18,0.02,5.542,0.51,127.07,23.76,0.19
7448512,PDCSAP,18.0,,4164,145,627.51,2.57,5,4.58,0.09,0.89,0.01,0.32,0.03,3.162,0.282,207.92,37.76,0.19
7448746,PDCSAP,18.0,,4362,80,320.61,1.85,5,5.86,0.2,1.03,0.02,0.4,0.03,2.557,0.196,193.17,30.13,0.23
7449830,PDCSAP,18.0,,4174,146,701.87,2.82,4,4.19,0.08,0.77,0.01,0.22,0.02,4.468,0.313,155.42,22.08,0.15
7451886,SAP,18.0,8.01,3800,80,1246.3,6.83,,,,,,1.07,0.03,0.933,0.027,419.67,25.8,0.15
7456026,SAP,18.0,9.12,3902,136,3518.87,12.19,,,,,,0.15,0.03,6.582,1.037,795.54,259.03,0.32
7456924,SAP,18.0,10.85,3647,127,6128.68,13.9,3,0.88,0.02,0.23,0.0,0.15,0.03,6.405,0.998,789.07,254.1,0.28
7456976,SAP,16.0,8.52,3505,122,11044.28,20.54,3,,,,,,,,,,,
7459906,PDCSAP,4.0,,4472,128,183.59,0.72,7,12.33,0.47,1.91,0.06,1.41,0.05,0.713,0.026,182.66,14.62,0.46
7460581,SAP,17.0,6.22,3850,134,2477.99,11.56,,,,,,0.06,0.02,11.561,2.017,1441.89,521.28,0.59
7461004,PDCSAP,18.0,,4262,149,415.62,1.76,5,6.68,0.08,1.43,0.01,0.37,0.02,2.736,0.183,126.53,17.17,0.39
7463709,SAP,18.0,10.44,3628,126,5758.93,13.87,3,0.87,0.01,0.25,0.0,0.25,0.03,4.104,0.455,1111.69,252.26,0.73
7464664,PDCSAP,18.0,,4369,80,334.22,1.7,6,5.51,0.08,1.0,0.02,0.55,0.02,1.809,0.071,121.68,9.8,0.58
7465258,PDCSAP,18.0,,3890,136,1917.96,7.1,4,1.57,0.05,0.35,0.01,0.26,0.03,3.936,0.414,562.42,120.68,0.67
7468318,PDCSAP,18.0,,4041,141,1578.35,4.75,4,2.41,0.06,0.53,0.02,0.45,0.02,2.244,0.123,341.81,40.03,0.67
7468997,PDCSAP,18.0,,3993,139,755.5,3.61,5,3.15,0.15,0.65,0.01,0.49,0.03,2.061,0.147,331.54,48.41,0.71
7469714,PDCSAP,18.0,,3868,135,743.95,3.91,5,2.73,0.07,0.44,0.01,0.32,0.02,3.188,0.234,469.37,70.05,0.84
7470159,PDCSAP,18.0,,3738,130,4803.94,11.69,3,0.98,0.02,0.23,0.02,0.2,0.03,5.125,0.652,808.25,210.87,0.82
7470491,SAP,18.0,11.57,3705,129,5649.67,12.07,4,0.83,0.04,0.22,0.02,0.09,0.03,8.982,1.82,2773.12,1176.3,1.15
7470631,SAP,4.0,23.54,3319,116,30705.1,51.11,,,,,,,,,,,,
7499440,PDCSAP,18.0,,3993,139,784.78,4.41,4,2.65,0.04,0.57,0.01,0.22,0.02,4.509,0.441,369.0,73.54,0.15
7501405,PDCSAP,17.0,,4439,126,397.75,2.37,5,4.16,0.07,0.92,0.03,0.94,0.02,1.066,0.024,244.44,11.56,0.1
7504617,PDCSAP,17.0,,4084,142,2045.16,6.56,4,1.66,0.03,0.37,0.01,0.09,0.02,10.09,1.496,1111.68,339.69,0.14
7505113,SAP,18.0,18.04,3673,80,30062.9,19.76,3,0.59,0.0,0.16,0.02,0.47,0.03,2.16,0.158,954.85,141.35,0.17
7506294,PDCSAP,18.0,,4135,144,749.94,3.26,4,3.67,0.17,0.76,0.03,0.2,0.02,5.031,0.525,223.55,47.55,0.14
7509572,SAP,18.0,20.03,3957,118,26301.73,46.83,,,,,,0.08,0.03,9.641,1.912,1223.06,506.55,0.22
7511319,SAP,16.0,11.35,3853,134,8564.92,18.46,3,,,,,0.08,0.02,10.565,1.689,1111.83,366.82,0.13
7513498,SAP,17.0,20.23,3529,116,45396.88,47.7,2,,,,,0.22,0.05,4.678,0.965,403.31,175.61,0.12
7518925,SAP,18.0,9.18,4017,140,3821.71,8.32,,,,,,0.69,0.03,1.463,0.054,721.28,55.04,0.15
7524184,PDCSAP,8.0,,4255,148,433.87,2.3,,5.28,0.09,0.95,0.02,0.57,0.02,1.751,0.06,312.69,22.21,0.21
7528743,SAP,18.0,10.55,3939,137,4428.38,10.36,4,1.1,0.11,0.25,0.01,0.12,0.03,7.757,1.36,1296.45,472.07,0.27
7530403,PDCSAP,18.0,,4025,140,1043.07,5.89,4,1.98,0.02,0.41,0.01,0.15,0.03,6.313,0.949,477.87,148.2,0.23
7531650,PDCSAP,4.0,,4168,80,1137.29,3.08,,3.31,0.14,0.69,0.03,0.1,0.02,8.962,1.222,370.23,103.73,0.2
7532172,SAP,18.0,17.96,3571,125,16678.31,34.04,2,,,,,0.14,0.03,6.768,1.2,1116.49,412.79,0.23
7532435,SAP,18.0,58.69,3309,115,80271.11,93.07,,,,,,0.54,0.07,1.936,0.253,1366.63,367.45,0.18
7533634,PDCSAP,16.0,,4335,151,298.86,1.69,6,5.96,0.09,1.12,0.01,0.13,0.02,7.408,0.812,300.8,67.19,0.26
7534293,SAP,16.0,8.17,3800,80,1464.57,6.6,,,,,,0.73,0.03,1.374,0.05,996.51,74.79,0.19
7534552,SAP,18.0,9.87,3803,80,8430.27,17.3,3,0.69,0.02,0.18,0.0,0.14,0.02,6.73,0.945,464.57,134.08,0.26
7539108,PDCSAP,18.0,,4039,141,1690.55,5.16,4,2.16,0.04,0.47,0.01,0.14,0.02,6.882,0.797,442.97,104.78,0.34
7540130,PDCSAP,18.0,,4502,80,126.78,0.98,,11.75,0.18,1.63,0.01,0.65,0.02,1.538,0.057,171.6,13.08,0.4
7542572,PDCSAP,6.0,,5027,187,204.42,1.1,5,10.55,0.09,1.4,0.03,0.12,0.02,7.709,1.107,240.33,70.92,0.48
7549472,PDCSAP,18.0,,4256,80,356.23,2.38,5,4.14,0.15,0.75,0.01,0.45,0.03,2.275,0.173,289.81,44.96,0.65
7552325,PDCSAP,18.0,,4128,144,285.09,1.54,6,6.84,0.15,1.06,0.01,0.56,0.03,1.8,0.083,221.96,21.01,1.03
7552341,PDCSAP,18.0,,3983,139,1337.05,4.44,4,2.74,0.08,0.59,0.01,0.57,0.03,1.751,0.082,305.91,29.61,0.89
7552779,PDCSAP,18.0,,4319,80,315.24,1.49,6,7.12,0.25,1.3,0.01,0.7,0.03,1.436,0.052,130.08,9.63,0.7
7581173,SAP,18.0,15.49,3599,125,9993.93,19.98,3,0.58,0.03,0.16,0.01,0.31,0.03,3.235,0.285,1179.67,211.85,0.17
7585858,SAP,18.0,10.21,3850,80,8275.23,14.17,3,0.82,0.01,0.23,0.01,0.12,0.02,8.052,1.102,1537.37,432.66,0.23
7587436,PDCSAP,18.0,,4120,144,615.48,2.35,6,4.35,0.34,0.81,0.01,0.31,0.03,3.21,0.257,253.26,41.12,0.11
7587506,SAP,18.0,9.6,3959,80,2646.69,9.04,,,,,,0.33,0.03,3.071,0.24,589.32,93.37,0.11
7587689,PDCSAP,18.0,,4424,154,192.77,0.79,6,14.56,0.17,1.98,0.01,0.64,0.05,1.583,0.113,110.29,15.98,0.19
7588106,PDCSAP,18.0,,4036,141,1519.98,4.52,4,2.53,0.03,0.56,0.02,0.16,0.02,6.279,0.595,342.03,65.91,0.22
7594180,SAP,18.0,67.2,3465,115,102295.9,79.92,,,,,,0.67,0.08,1.547,0.188,709.63,177.39,0.1
7598454,PDCSAP,4.0,,4229,80,844.02,1.93,,5.81,0.09,0.97,0.15,0.46,0.03,2.207,0.121,153.64,17.05,0.13
7598601,SAP,12.0,24.37,3659,128,25668.02,26.96,3,,,,,0.34,0.03,2.963,0.252,1682.23,290.77,0.14
7601573,SAP,14.0,19.56,3687,80,20129.91,21.88,3,0.39,0.01,0.13,0.02,0.18,0.04,5.478,1.165,1477.81,664.35,0.18
7601736,PDCSAP,18.0,,3966,138,588.3,3.2,,3.65,0.1,0.66,0.01,0.26,0.03,3.884,0.394,321.01,66.15,0.19
7602735,PDCSAP,18.0,,3943,80,2660.92,6.34,4,1.82,0.01,0.42,0.01,0.34,0.02,2.931,0.194,544.66,73.51,0.18
7604846,PDCSAP,18.0,,4149,145,1049.65,3.99,4,3.06,0.06,0.65,0.01,0.19,0.02,5.195,0.649,492.46,125.85,0.18
7604944,SAP,8.0,23.28,,,36084.67,30.45,3,,,,,,,,,,,
7611944,PDCSAP,18.0,,4021,140,1593.32,5.82,4,1.89,0.03,0.47,0.01,0.21,0.03,4.708,0.63,535.98,147.68,0.26
7612170,PDCSAP,4.0,,4445,127,176.92,0.93,,9.21,0.52,1.26,0.27,0.79,0.03,1.264,0.044,162.49,11.78,0.18
7612547,PDCSAP,18.0,,4962,80,173.57,1.39,6,8.23,0.05,1.84,0.03,0.34,0.03,3.004,0.233,112.11,17.65,0.18
7619502,PDCSAP,4.0,,4579,129,265.06,0.8,,13.9,0.25,1.78,0.09,1.97,0.03,0.508,0.007,164.76,5.47,0.18
7619542,,,,,,,,,14.51,0.34,1.92,0.03,,,,,,,
7622473,SAP,4.0,18.85,3646,80,63873.27,60.93,,,,,,0.2,0.04,5.096,0.914,1067.35,400.42,0.42
7624629,SAP,18.0,198.41,3411,115,1358124.6,282.78,,,,,,0.21,0.1,4.657,1.663,6384.98,5114.69,0.48
7625636,PDCSAP,18.0,,4230,131,923.67,4.53,4,2.5,0.04,0.55,0.03,0.26,0.02,3.872,0.341,545.37,97.65,0.52
7626425,PDCSAP,18.0,,3958,138,1208.8,6.9,4,1.65,0.02,0.36,0.04,0.21,0.03,4.687,0.545,210.57,50.05,0.56
7628952,PDCSAP,16.0,,4031,141,1409.86,5.44,4,2.17,0.02,0.49,0.01,0.15,0.03,6.434,0.994,237.17,75.72,0.89
7630720,PDCSAP,18.0,,4084,142,587.54,3.19,4,4.19,0.14,0.77,0.02,0.29,0.03,3.499,0.346,214.66,44.82,0.8
7631145,SAP,5.0,6.71,3607,126,1773.94,7.84,,,,,,0.62,0.05,1.638,0.133,269.05,47.3,0.69
7659018,SAP,4.0,8.83,4019,80,7827.07,22.63,,,,,,0.06,0.02,12.799,2.058,674.01,223.36,0.16
7659773,PDCSAP,18.0,,4593,80,176.14,1.25,5,9.24,0.15,1.5,0.02,0.49,0.02,2.04,0.078,155.11,11.98,0.1
7659941,SAP,18.0,8.2,3876,135,4468.29,12.79,,,,,,0.05,0.02,12.449,2.202,1207.23,442.0,0.08
7661320,SAP,18.0,12.04,3784,132,5216.06,11.09,4,1.04,0.17,0.24,0.01,0.35,0.02,2.863,0.169,965.73,115.43,0.13
7661370,PDCSAP,5.0,,4476,129,518.11,1.22,6,9.42,0.12,1.47,0.02,0.24,0.02,4.286,0.428,197.06,40.04,0.13
7664561,PDCSAP,8.0,,4021,140,1083.3,3.25,,3.73,0.12,0.76,0.03,0.72,0.02,1.39,0.037,227.56,12.75,0.24
7667900,PDCSAP,7.0,,4474,100,414.11,1.22,6,8.82,0.25,1.45,0.01,0.27,0.02,3.752,0.306,174.51,28.84,0.14
7668536,PDCSAP,13.0,,4656,100,120.28,0.71,6,13.69,0.68,2.41,0.09,0.65,0.02,1.545,0.049,70.47,4.61,0.11
7668782,PDCSAP,18.0,,4543,100,277.26,0.77,7,13.99,0.31,2.03,0.01,0.5,0.02,1.991,0.077,100.28,7.87,0.12
7668783,PDCSAP,11.0,,4569,100,700.41,2.35,5,4.82,0.05,1.16,0.1,0.15,0.01,6.688,0.593,290.52,52.25,0.12
7671055,PDCSAP,7.0,,4477,100,391.5,1.57,5,7.24,0.07,1.3,0.03,0.29,0.02,3.471,0.251,171.72,25.11,0.16
7671974,PDCSAP,18.0,,4124,144,769.35,2.62,5,4.29,0.19,0.79,0.02,0.44,0.02,2.291,0.101,263.44,23.83,0.1
7672405,PDCSAP,18.0,,4796,100,110.55,0.78,7,13.97,0.3,1.91,0.01,0.38,0.02,2.671,0.139,163.85,17.23,0.1
7673779,PDCSAP,15.0,,4475,80,193.85,0.91,6,12.24,0.33,1.97,0.02,0.23,0.02,4.335,0.28,113.49,14.82,0.14
7674141,SAP,18.0,20.23,3658,128,18157.27,24.11,3,0.49,0.01,0.15,0.01,0.38,0.02,2.655,0.166,1327.24,168.14,0.15
7686020,SAP,5.0,12.9,3526,123,7344.28,13.18,,,,,,0.45,0.05,2.28,0.278,1011.94,252.91,0.26
7686026,PDCSAP,14.0,,5020,175,411.01,1.11,6,10.38,0.24,1.69,0.02,1.47,0.04,,,,,
7687231,PDCSAP,18.0,,4119,80,775.69,3.07,5,3.55,0.12,0.69,0.01,0.53,0.02,1.881,0.08,214.56,18.64,0.14
7687317,PDCSAP,17.0,,4159,145,800.72,3.2,4,3.68,0.06,0.78,0.01,0.24,0.02,4.212,0.416,252.22,50.77,0.16
7692968,SAP,18.0,16.53,3796,132,9435.63,18.8,3,,,,,0.27,0.04,3.803,0.552,925.48,277.58,0.32
7694280,PDCSAP,8.0,,4292,150,538.87,2.02,5,5.52,0.18,0.91,0.03,0.23,0.02,4.39,0.447,394.16,81.7,0.46
7697377,PDCSAP,14.0,,,186,330.56,3.52,5,3.5,0.15,0.69,0.01,0.42,0.03,,,,,
7699331,SAP,18.0,64.1,3294,115,94598.16,126.76,,,,,,,,,,,,
7699571,PDCSAP,18.0,,4112,143,1023.54,4.55,5,2.19,0.05,0.48,0.02,,,,,,,
7699711,PDCSAP,17.0,,4012,140,579.15,3.98,4,3.04,0.05,0.68,0.02,0.25,0.03,3.981,0.43,160.29,35.65,0.57
7702122,PDCSAP,8.0,,4070,81,898.15,3.37,4,3.64,0.06,0.76,0.02,1.19,0.03,0.839,0.023,247.55,14.15,0.21
7703530,PDCSAP,18.0,,4026,140,548.03,5.36,4,2.17,0.04,0.43,0.01,0.36,0.04,2.887,0.354,1149.62,297.11,0.96
7729057,PDCSAP,18.0,,3990,80,655.97,2.61,5,3.82,0.2,0.68,0.01,0.41,0.02,2.486,0.143,185.6,21.81,0.15
7729396,PDCSAP,18.0,,4600,132,210.29,1.31,6,8.96,0.18,1.41,0.01,1.13,0.05,0.886,0.036,282.14,23.65,0.14
7731110,SAP,18.0,30.19,3585,125,33737.28,45.67,2,,,,,0.54,0.03,1.848,0.097,1255.56,133.92,0.12
7731976,PDCSAP,18.0,,3883,135,3156.55,6.79,4,1.68,0.03,0.41,0.0,0.39,0.03,2.593,0.169,369.77,48.82,0.13
7732065,PDCSAP,18.0,,4408,80,143.51,0.81,7,12.02,0.38,1.82,0.01,0.35,0.02,2.872,0.175,108.59,13.38,0.11
7732300,PDCSAP,4.0,,4699,133,270.22,0.76,6,14.31,0.54,1.95,0.06,0.89,0.03,1.131,0.032,133.65,7.95,0.09
7739645,SAP,18.0,17.81,3820,80,24243.7,18.8,3,,,,,0.3,0.02,3.396,0.226,1053.47,142.07,0.13
7741842,SAP,17.0,31.81,3324,120,61935.77,70.85,2,,,,,0.37,0.07,2.874,0.558,958.16,391.79,0.1
7743124,PDCSAP,18.0,,4133,144,539.86,2.59,5,4.33,0.12,0.91,0.01,0.44,0.02,2.281,0.121,219.32,23.61,0.1
7747146,PDCSAP,18.0,,4054,80,1047.32,4.9,4,2.43,0.03,0.52,0.01,0.29,0.02,3.484,0.276,348.1,55.71,0.16
7748051,PDCSAP,18.0,,3876,80,3549.34,7.6,4,1.57,0.04,0.33,0.01,0.27,0.02,3.681,0.29,671.44,107.91,0.26
7748551,SAP,18.0,6.49,3991,139,2887.17,10.31,4,1.14,0.01,0.27,0.01,0.08,0.02,11.336,1.65,1088.9,325.21,0.17
7750500,PDCSAP,18.0,,4053,141,743.01,4.01,4,3.04,0.18,0.64,0.01,,,,,,,
7756130,SAP,18.0,10.14,3728,130,4979.97,14.65,4,0.41,0.17,0.13,0.01,0.13,0.02,7.327,1.145,1191.24,384.5,0.23
7756637,PDCSAP,5.0,,,120,2877.69,5.33,,2.17,0.02,0.53,0.05,1.2,0.02,0.834,0.017,241.52,10.45,0.12
7757271,PDCSAP,17.0,,3989,80,1262.74,3.14,5,3.66,0.08,0.67,0.02,0.14,0.02,7.101,0.752,442.61,95.5,0.17
7762375,PDCSAP,17.0,,4016,140,3311.57,7.07,4,1.68,0.02,0.37,0.01,0.16,0.03,6.249,0.988,572.03,187.06,0.33
7763808,PDCSAP,18.0,,3774,132,4998.78,13.08,3,0.91,0.01,0.25,0.01,0.17,0.03,5.752,0.803,718.83,206.56,0.32
7764335,PDCSAP,18.0,,4509,80,154.15,1.26,5,9.38,0.19,1.61,0.02,0.47,0.02,2.126,0.105,146.91,15.19,0.38
7765794,PDCSAP,18.0,,4126,144,821.89,5.4,,2.13,0.11,0.42,0.02,0.13,0.03,7.248,1.31,1563.32,588.67,0.54
7766544,SAP,5.0,31.33,3439,115,24933.53,37.29,,,,,,0.66,0.06,1.562,0.152,2242.25,447.14,0.45
7768995,SAP,18.0,7.51,3800,80,1273.23,6.88,,,,,,0.84,0.03,1.198,0.04,528.31,36.6,0.49
7769874,PDCSAP,4.0,,4601,132,169.38,0.68,,13.64,1.17,1.87,0.05,0.92,0.03,1.093,0.039,182.28,13.68,0.37
7769943,PDCSAP,18.0,,4056,141,1093.91,4.54,5,2.38,0.09,0.49,0.02,0.18,0.03,5.463,0.832,681.46,214.45,0.49
7777548,PDCSAP,18.0,,3974,139,1134.86,5.18,5,2.2,0.25,0.42,0.01,0.23,0.03,4.407,0.5,364.89,87.06,0.7
7777698,SAP,5.0,25.72,3285,114,84127.17,77.34,,,,,,,,,,,,
7777902,SAP,16.0,9.47,3754,131,6100.07,15.52,,,,,,0.1,0.03,8.393,1.753,1099.34,482.86,0.85
7778467,PDCSAP,16.0,,4453,155,246.76,0.89,6,12.58,0.2,1.79,0.01,0.27,0.01,3.702,0.202,137.78,15.44,0.68
7779434,PDCSAP,16.0,,4319,151,344.07,1.14,6,9.85,0.15,1.51,0.02,0.27,0.02,3.715,0.212,129.52,15.09,0.68
7799547,PDCSAP,18.0,,4136,144,538.54,2.2,5,5.45,0.09,1.03,0.02,0.3,0.02,3.339,0.217,195.07,25.65,0.13
7799575,SAP,18.0,6.91,3941,80,879.97,6.88,,,,,,1.37,0.03,0.73,0.016,444.58,21.23,0.11
7800227,SAP,4.0,7.21,,,1335.2,7.28,,,,,,,,,,,,
7800922,PDCSAP,18.0,,3907,80,1138.53,3.75,5,2.99,0.1,0.58,0.0,0.37,0.03,2.697,0.184,314.71,43.79,0.12
7802551,PDCSAP,18.0,,4470,80,151.56,0.84,7,11.84,0.33,1.78,0.01,0.45,0.02,2.254,0.11,146.91,14.52,0.17
7808713,PDCSAP,18.0,,4144,145,777.73,3.71,5,2.67,0.04,0.48,0.01,0.14,0.02,6.984,1.004,430.08,127.05,0.08
7809825,PDCSAP,18.0,,3870,135,1162.96,4.58,,2.64,0.03,0.54,0.01,0.33,0.04,3.075,0.348,417.8,96.8,0.13
7810207,PDCSAP,18.0,,4159,145,446.03,1.8,6,5.42,0.1,1.07,0.01,0.26,0.02,3.905,0.336,207.69,36.16,0.1
7810708,PDCSAP,4.0,,4704,100,229.15,0.99,,11.96,0.8,1.76,0.17,0.65,0.02,1.541,0.054,232.0,16.73,0.12
7811510,SAP,17.0,10.14,3648,127,5811.76,37.62,,,,,,0.08,0.02,9.865,1.71,868.58,312.09,0.14
7812264,SAP,18.0,11.02,3865,80,5294.99,14.42,3,,,,,0.16,0.02,6.02,0.836,608.17,173.26,0.14
7813414,PDCSAP,6.0,,4530,100,189.94,0.87,7,11.54,0.39,1.61,0.02,0.25,0.02,4.033,0.358,181.27,32.68,0.15
7817784,PDCSAP,18.0,,3973,139,2259.05,7.02,4,1.62,0.05,0.3,0.01,0.13,0.01,7.723,0.812,487.24,104.21,0.2
7818762,SAP,18.0,10.99,3607,126,3797.71,12.29,4,0.76,0.09,0.19,0.01,0.1,0.02,8.724,1.513,1941.82,698.41,0.32
7834295,SAP,5.0,8.4,3773,120,4657.64,10.58,,,,,,0.73,0.05,1.391,0.107,370.26,58.1,0.51
7834623,PDCSAP,18.0,,4340,151,405.77,1.74,6,6.02,0.2,1.06,0.01,0.19,0.02,5.3,0.489,186.54,34.97,0.42
7835326,PDCSAP,18.0,,4069,142,1340.87,3.66,,2.98,0.17,0.56,0.0,0.26,0.03,3.914,0.382,466.62,92.63,0.44
7835532,PDCSAP,16.0,,4139,144,661.94,1.82,6,5.75,0.28,1.04,0.01,0.25,0.02,3.995,0.304,133.18,20.52,0.41
7837073,PDCSAP,14.0,,5382,188,261.77,1.65,6,6.56,0.37,1.16,0.01,0.77,0.03,,,,,
7838306,PDCSAP,18.0,,3812,133,1713.53,7.01,4,1.72,0.03,0.33,0.03,0.31,0.03,3.3,0.306,387.4,73.03,0.52
7838906,PDCSAP,18.0,,4289,150,335.27,2.1,5,5.14,0.17,1.04,0.01,0.42,0.03,2.376,0.145,296.75,36.92,0.51
7840385,PDCSAP,18.0,,3757,131,8302.18,16.9,3,0.7,0.01,0.17,0.02,0.22,0.03,4.664,0.617,833.86,234.91,0.94
7840424,PDCSAP,16.0,,4262,149,315.55,1.2,6,10.1,0.21,1.55,0.01,0.24,0.02,4.151,0.297,153.47,22.2,0.83
7841036,SAP,5.0,32.81,3257,115,63900.93,116.01,,,,,,0.32,0.09,3.478,1.097,14297.64,10157.28,0.94
7841410,PDCSAP,18.0,,4280,80,317.88,1.72,5,6.8,0.12,1.21,0.02,0.53,0.03,1.894,0.097,171.72,18.01,0.57
7842386,SAP,18.0,58.69,3284,115,78931.53,120.53,,,,,,0.76,0.09,1.372,0.168,5421.82,2024.26,0.62
7848890,PDCSAP,18.0,,3958,138,2074.45,6.61,4,1.77,0.02,0.32,0.01,0.2,0.02,4.9,0.563,594.78,139.84,0.95
7866904,PDCSAP,18.0,,4068,113,910.59,2.8,5,4.21,0.08,0.84,0.01,0.28,0.02,3.569,0.255,277.69,40.28,0.13
7870909,SAP,18.0,9.87,3843,134,9897.04,21.82,3,,,,,0.05,0.02,12.792,2.25,1322.58,481.18,0.11
7871099,PDCSAP,18.0,,3993,139,715.8,3.45,5,2.7,0.04,0.59,0.01,0.3,0.02,3.361,0.248,319.54,47.77,0.12
7879456,SAP,18.0,11.08,3790,80,6279.03,14.3,,,,,,0.17,0.02,5.754,0.78,1040.98,291.06,0.13
7880048,SAP,18.0,160.26,3419,121,1379149.64,306.34,,,,,,0.35,0.08,3.119,0.794,2942.9,1619.45,0.11
7880511,PDCSAP,6.0,,4352,80,576.19,1.7,5,6.47,0.17,1.17,0.09,0.2,0.02,5.092,0.583,307.48,71.86,0.14
7881304,PDCSAP,18.0,,4409,80,1209.24,8.76,4,1.33,0.02,0.34,0.05,0.13,0.02,7.483,1.118,1103.05,339.42,0.14
7889000,SAP,5.0,8.12,4231,80,4467.63,7.37,,,,,,0.17,0.03,5.713,0.965,735.28,257.63,0.18
7891047,PDCSAP,4.0,,4351,80,563.03,1.53,,7.55,0.1,0.98,0.09,0.37,0.02,2.732,0.145,190.88,20.58,0.34
7895542,SAP,18.0,20.63,3550,115,17822.04,25.98,3,0.45,0.01,0.13,0.02,0.53,0.04,1.917,0.141,571.53,85.3,0.22
7898227,PDCSAP,18.0,,4047,141,858.55,4.87,,2.81,0.14,0.53,0.02,0.22,0.02,4.589,0.443,467.57,91.77,0.25
7898447,PDCSAP,4.0,,4178,123,386.66,2.73,,4.14,1.3,1.07,0.09,0.95,0.02,1.05,0.024,232.71,11.38,0.22
7898731,PDCSAP,18.0,,3854,80,5874.8,8.44,4,1.37,0.01,0.27,0.01,0.18,0.03,5.559,0.801,839.13,248.78,0.21
7899183,SAP,18.0,7.72,3922,137,2021.91,6.59,,,,,,0.68,0.05,1.487,0.104,380.47,54.41,0.23
7899526,SAP,18.0,26.21,3538,115,27729.0,49.68,,,,,,0.3,0.05,3.413,0.589,2496.31,896.86,0.29
7900418,SAP,17.0,16.4,3717,130,7251.98,18.38,3,,,,,0.36,0.03,2.838,0.262,1135.87,213.79,0.33
7901008,PDCSAP,4.0,,4105,125,792.52,1.55,,5.77,0.13,1.13,0.23,0.7,0.03,1.442,0.052,192.92,14.56,0.31
7901535,PDCSAP,16.0,,3693,129,3334.24,14.9,3,0.77,0.03,0.19,0.01,0.08,0.02,10.984,1.765,668.67,221.77,0.47
7901547,PDCSAP,18.0,,4118,144,1258.3,4.19,5,2.56,0.1,0.48,0.01,0.63,0.03,1.604,0.066,382.35,32.28,0.43
7905222,PDCSAP,18.0,,4128,144,663.15,3.36,4,3.48,0.1,0.75,0.01,0.17,0.03,5.758,0.895,448.81,144.03,0.66
7907556,SAP,17.0,9.36,3594,125,4184.0,9.6,4,1.21,0.01,0.27,0.0,0.26,0.03,3.892,0.512,666.45,180.18,0.76
7909775,PDCSAP,18.0,,3960,138,2155.42,8.53,4,1.44,0.02,0.31,0.01,0.24,0.02,4.254,0.421,1014.83,205.06,0.65
7909956,SAP,18.0,22.89,3415,119,83909.39,95.48,,,,,,,,,,,,
7910055,SAP,17.0,8.47,3733,130,3544.99,13.46,3,0.88,0.02,0.19,0.01,0.09,0.03,8.568,1.837,1123.78,506.55,0.71
7910890,PDCSAP,16.0,,3930,80,533.01,2.36,5,5.02,0.08,1.01,0.0,1.23,0.03,0.815,0.017,188.01,8.83,0.17
7914529,PDCSAP,16.0,,3834,134,2141.26,9.13,4,1.25,0.07,0.31,0.02,0.1,0.02,9.038,1.161,858.45,226.33,1.25
7915232,PDCSAP,16.0,,4462,156,176.05,1.01,6,12.52,0.23,1.85,0.01,,,,,,,
7916822,SAP,17.0,11.7,3744,131,8596.37,20.79,3,,,,,0.18,0.03,5.6,0.768,946.47,267.17,0.98
7918217,SAP,18.0,16.73,3630,80,6666.79,25.71,2,,,,,0.32,0.03,3.196,0.302,733.38,148.34,0.83
7936033,PDCSAP,18.0,,4307,80,279.79,0.82,6,14.13,0.17,2.07,0.01,0.56,0.02,1.786,0.067,80.02,6.19,0.16
7938294,PDCSAP,18.0,,4089,117,2833.47,7.46,4,1.56,0.01,0.36,0.01,0.88,0.03,1.146,0.044,577.75,45.96,0.08
7940959,PDCSAP,17.0,,,,238.45,1.49,6,6.55,0.19,1.15,0.03,,,,,,,
7941510,PDCSAP,18.0,,4407,80,241.16,1.71,5,7.1,0.14,1.29,0.06,0.27,0.02,3.696,0.321,230.58,40.69,0.11
7943692,PDCSAP,6.0,,4283,100,337.35,1.08,7,9.3,0.47,1.46,0.01,0.25,0.02,4.116,0.405,152.51,30.57,0.18
7943929,SAP,18.0,7.63,4054,141,1981.31,6.35,4,1.8,0.02,0.34,0.0,0.56,0.02,1.794,0.08,563.05,51.33,0.13
7946809,PDCSAP,8.0,,4488,100,245.88,0.88,7,11.59,0.27,1.77,0.01,0.23,0.01,4.335,0.27,130.84,16.47,0.1
7948258,SAP,18.0,15.84,3572,125,10283.06,21.44,3,,,,,0.08,0.03,9.893,1.912,1486.09,598.78,0.14
7948465,PDCSAP,4.0,,4397,80,809.18,2.9,,3.93,0.08,0.85,0.14,0.77,0.02,1.294,0.038,261.06,16.22,0.12
7949214,SAP,18.0,28.34,3729,130,48474.29,45.11,2,,,,,0.22,0.04,4.677,0.874,881.78,345.77,0.13
7949860,PDCSAP,18.0,,4001,140,951.03,4.32,4,2.75,0.04,0.61,0.01,0.17,0.02,5.721,0.544,255.59,49.34,0.14
7950369,PDCSAP,4.0,,4399,127,512.93,1.26,,9.09,0.27,1.5,0.04,2.31,0.03,0.434,0.005,151.8,4.05,0.1
7950668,PDCSAP,16.0,,4316,151,279.07,1.89,6,6.09,0.12,1.17,0.02,0.13,0.01,7.608,0.747,183.02,36.55,0.17
7953247,PDCSAP,18.0,,3881,135,2372.27,8.38,4,1.41,0.02,0.34,0.02,0.34,0.02,2.939,0.198,645.85,89.29,0.17
7953589,SAP,18.0,6.54,3885,80,2704.38,7.16,4,1.61,0.02,0.37,0.01,0.12,0.02,8.082,1.226,566.58,177.06,0.17
7954259,SAP,17.0,15.72,3660,80,8283.51,17.59,,,,,,0.81,0.03,1.243,0.046,851.11,65.89,0.14
7954576,PDCSAP,18.0,,4096,80,757.86,3.25,5,3.25,0.22,0.65,0.01,0.53,0.03,1.901,0.099,242.53,25.85,0.18
7955351,PDCSAP,18.0,,4196,146,653.95,2.35,5,5.07,0.11,0.99,0.01,0.23,0.02,4.339,0.43,213.43,43.04,0.19
7955825,PDCSAP,18.0,,3966,80,1350.94,4.83,4,2.39,0.02,0.52,0.02,0.35,0.02,2.891,0.191,342.54,47.76,0.24
7959587,SAP,18.0,11.2,3901,136,2729.35,13.11,,,,,,0.11,0.02,8.341,1.208,694.81,207.18,0.27
7960729,SAP,12.0,11.8,3712,129,7328.5,14.43,3,0.83,0.02,0.21,0.01,0.2,0.03,5.11,0.654,1137.34,298.45,0.25
7966601,SAP,18.0,24.8,3630,80,13095.96,27.23,3,,,,,0.41,0.03,2.437,0.172,1766.91,253.73,0.35
7966761,PDCSAP,18.0,,4047,80,701.87,3.92,5,2.94,0.21,0.55,0.02,0.29,0.03,3.456,0.338,923.81,183.96,0.29
7968558,SAP,17.0,13.06,3560,124,7408.01,18.38,3,0.69,0.03,0.18,0.01,0.12,0.03,7.494,1.547,1356.85,587.98,0.27
7969099,PDCSAP,18.0,,4193,146,843.41,3.18,5,3.47,0.11,0.69,0.02,0.21,0.03,4.753,0.666,298.53,85.96,0.33
7969481,PDCSAP,18.0,,3892,136,2987.53,9.74,4,1.22,0.06,0.31,0.01,0.35,0.03,2.898,0.239,969.98,162.83,0.36
7973002,PDCSAP,18.0,,4396,153,195.82,1.58,6,7.02,0.1,1.12,0.01,0.77,0.03,1.302,0.047,289.07,21.78,0.36
7973048,SAP,18.0,11.11,3794,132,6558.83,13.08,3,0.9,0.01,0.24,0.0,0.17,0.02,5.801,0.809,1237.99,354.53,0.37
7973937,PDCSAP,18.0,,4138,80,690.01,3.79,5,2.9,0.17,0.59,0.02,0.32,0.02,3.17,0.235,433.16,64.91,0.47
7974439,PDCSAP,18.0,,4382,80,234.94,1.61,5,8.53,0.24,1.35,0.01,0.41,0.03,2.445,0.155,191.17,24.67,0.45
7974989,SAP,8.0,9.62,3763,131,8045.1,13.62,,,,,,0.15,0.03,6.302,1.029,549.35,185.77,0.62
7975049,SAP,18.0,6.46,3960,138,1070.52,9.59,,,,,,0.3,0.03,3.406,0.315,391.95,73.64,0.62
7976424,SAP,4.0,9.41,3772,80,5356.5,10.56,,,,,,0.11,0.03,7.951,1.67,696.34,307.32,0.72
7976982,PDCSAP,16.0,,4026,140,1464.12,5.42,4,2.16,0.03,0.51,0.02,0.15,0.01,6.793,0.638,377.6,72.05,0.66
7979417,PDCSAP,18.0,,,149,625.49,2.01,6,5.06,0.19,0.96,0.0,0.7,0.04,1.44,0.084,199.5,24.37,0.51
7983752,PDCSAP,18.0,,4211,126,367.82,2.28,5,4.76,0.37,0.84,0.01,1.32,0.03,0.761,0.015,354.45,15.39,0.46
7984243,PDCSAP,18.0,,4266,149,297.36,1.61,5,7.6,0.23,1.27,0.02,0.57,0.02,1.764,0.074,167.65,15.69,0.71
7984579,PDCSAP,17.0,,4117,144,1020.74,3.77,5,2.96,0.08,0.6,0.01,0.19,0.02,5.396,0.532,439.85,88.31,1.08
7985592,SAP,18.0,11.84,3500,80,4127.09,15.95,,,,,,0.53,0.04,1.908,0.136,907.97,138.7,0.74
7985733,SAP,18.0,9.71,3715,130,6944.55,11.69,4,1.0,0.01,0.22,0.01,0.32,0.03,3.12,0.262,646.5,113.92,0.94
7987613,PDCSAP,18.0,,3980,139,1175.43,5.68,4,2.02,0.04,0.46,0.01,0.66,0.03,1.519,0.07,426.59,43.52,0.81
7988797,SAP,18.0,28.94,3580,80,28134.13,51.06,2,,,,,0.15,0.05,5.983,1.58,6777.96,3940.44,1.31
7989213,PDCSAP,18.0,,4380,80,148.76,1.28,6,7.95,0.17,1.39,0.07,0.52,0.03,1.922,0.102,123.99,14.02,0.92
8005468,PDCSAP,18.0,,4093,128,2070.04,6.86,4,1.72,0.04,0.37,0.01,0.35,0.02,2.843,0.191,609.18,83.33,0.17
8005874,PDCSAP,18.0,,4440,126,233.59,1.05,5,10.63,0.33,1.63,0.01,2.13,0.03,0.469,0.007,126.11,4.15,0.07
8006740,SAP,18.0,7.82,3688,129,4496.79,23.19,,,,,,14.78,0.03,,,,,
8008492,PDCSAP,18.0,,4280,80,374.11,1.73,5,5.93,0.21,1.17,0.01,0.51,0.03,1.984,0.134,189.58,26.24,0.16
8009507,SAP,18.0,10.31,3734,130,6372.74,11.99,,,,,,0.24,0.03,4.2,0.448,714.27,155.25,0.13
8010260,SAP,18.0,22.16,3640,115,29157.86,25.09,3,0.45,0.01,0.12,0.0,0.57,0.03,1.762,0.108,1030.5,128.44,0.11
8015981,SAP,18.0,16.15,3730,80,15926.3,17.93,3,0.66,0.01,0.18,0.01,0.92,0.03,1.085,0.035,1068.81,71.84,0.1
8017159,PDCSAP,18.0,,4625,92,669.9,3.85,4,3.07,0.02,0.71,0.02,0.35,0.03,2.908,0.218,443.09,67.08,0.14
8019421,PDCSAP,7.0,,4696,137,134.55,0.69,6,17.83,0.26,2.42,0.02,0.22,0.02,4.66,0.327,104.5,14.81,0.16
8022170,SAP,5.0,9.06,3832,80,5422.97,7.98,,,,,,0.62,0.04,1.624,0.101,340.99,43.37,0.15
8022886,SAP,18.0,28.94,3530,123,39267.03,49.34,2,,,,,0.26,0.03,3.913,0.48,2837.93,713.67,0.15
8024865,SAP,18.0,18.44,3600,80,11199.02,20.77,3,,,,,0.35,0.03,2.91,0.244,1249.2,212.82,0.21
8026126,SAP,18.0,10.44,3855,134,4982.12,13.39,3,0.94,0.03,0.26,0.02,0.17,0.02,5.78,0.796,658.43,186.02,0.23
8036035,SAP,18.0,33.88,3428,115,32895.85,49.02,2,,,,,0.46,0.07,2.334,0.407,1329.31,484.53,0.19
8037095,SAP,18.0,6.63,3952,80,2560.83,6.01,,,,,,0.27,0.02,3.713,0.33,548.34,98.85,0.29
8037100,PDCSAP,9.0,,4589,80,169.46,0.82,6,14.13,0.2,2.07,0.04,0.25,0.02,4.002,0.252,118.93,15.11,0.3
8041612,PDCSAP,18.0,,4066,80,675.56,3.31,3,3.8,0.14,0.76,0.04,0.37,0.02,2.73,0.163,266.66,32.27,0.37
8041832,PDCSAP,16.0,,4238,148,388.38,2.75,5,4.3,0.06,0.74,0.01,0.11,0.02,8.917,1.153,270.47,71.65,0.52
8046519,PDCSAP,18.0,,4101,143,788.51,4.23,4,2.91,0.06,0.62,0.02,0.5,0.03,2.011,0.104,297.81,31.6,0.47
8054042,PDCSAP,18.0,,4053,141,489.35,2.52,6,3.99,0.32,0.77,0.01,0.86,0.03,1.17,0.038,264.74,18.6,0.55
8055162,SAP,18.0,6.43,3766,131,2018.75,9.62,,,,,,0.13,0.03,7.186,1.272,1420.08,523.46,1.11
8055183,PDCSAP,18.0,,3977,139,1492.45,5.41,4,2.14,0.02,0.47,0.03,0.28,0.02,3.604,0.317,411.44,76.03,1.06
8055701,SAP,17.0,8.52,3733,130,2146.12,9.64,,,,,,0.19,0.03,5.294,0.816,1093.93,352.58,1.22
8056303,SAP,18.0,9.85,3655,127,5481.65,15.88,3,0.75,0.01,0.21,0.0,0.11,0.04,7.497,1.788,2116.91,1072.53,1.39
8077489,PDCSAP,17.0,,,,276.6,1.63,5,7.41,0.18,1.35,0.04,,,,,,,
8078435,PDCSAP,18.0,,4110,143,1007.65,4.1,5,2.54,0.17,0.53,0.01,0.42,0.02,2.408,0.143,515.05,62.21,0.13
8081145,PDCSAP,18.0,,4184,100,630.41,3.56,4,3.17,0.05,0.68,0.01,0.25,0.02,4.081,0.376,337.52,63.22,0.13
8081853,PDCSAP,18.0,,4361,100,306.33,1.51,6,6.95,0.31,1.31,0.02,0.42,0.02,2.394,0.12,160.68,16.3,0.19
8082913,PDCSAP,4.0,,4527,80,461.65,1.68,4,7.76,0.48,1.4,0.12,0.6,0.02,1.676,0.056,156.51,11.58,0.32
8085217,SAP,16.0,6.06,3974,80,1867.63,5.41,,,,,,0.22,0.02,4.532,0.418,355.95,66.55,0.13
8086924,SAP,17.0,25.88,,128,93781.55,130.31,,,,,,0.13,0.09,5.762,1.922,3198.74,2351.13,0.12
8087334,PDCSAP,18.0,,4055,141,1094.29,6.44,4,1.86,0.15,0.38,0.02,0.3,0.03,3.387,0.304,418.73,76.22,0.18
8087673,SAP,18.0,34.44,3264,119,62097.83,66.84,,,,,,0.51,0.09,2.164,0.463,1112.63,505.57,0.17
8088143,PDCSAP,6.0,,4440,80,373.36,1.56,5,7.08,0.26,1.32,0.11,0.21,0.02,4.748,0.445,155.98,29.69,0.16
8090356,SAP,18.0,6.42,4031,80,1175.75,7.27,,,,,,0.22,0.03,4.537,0.593,568.61,152.39,0.17
8091423,SAP,18.0,16.47,3744,80,16431.5,17.85,3,0.67,0.01,0.18,0.01,0.82,0.03,1.23,0.044,880.69,64.95,0.14
8091579,SAP,18.0,44.8,3493,115,65634.41,66.24,,,,,,0.76,0.05,1.334,0.089,1508.15,439.23,0.15
8093308,SAP,17.0,25.41,3575,125,25225.84,32.29,,,,,,0.2,0.04,4.941,0.853,763.63,275.23,0.19
8094889,PDCSAP,18.0,,4108,80,733.24,2.38,5,4.91,0.06,0.84,0.01,0.59,0.03,1.694,0.074,202.56,18.21,0.24
8096758,SAP,18.0,78.62,3333,114,478584.02,216.24,,,,,,0.14,0.07,5.849,1.782,13451.44,8950.72,0.34
8104341,PDCSAP,4.0,,4526,132,347.29,0.82,6,11.98,0.59,1.89,0.06,0.48,0.03,2.108,0.123,176.81,20.85,0.26
8105474,PDCSAP,18.0,,4100,143,1146.32,4.62,4,2.49,0.07,0.57,0.01,0.41,0.03,2.44,0.152,291.45,36.96,0.28
8105550,SAP,17.0,11.61,3767,80,11520.94,18.11,3,0.64,0.01,0.16,0.01,0.1,0.02,8.964,1.634,852.39,323.27,0.25
8111388,PDCSAP,18.0,,4066,142,779.86,3.58,4,3.18,0.05,0.72,0.01,0.35,0.02,2.915,0.183,325.1,41.26,0.47
8112515,SAP,18.0,25.41,3545,115,19797.25,28.28,,,,,,0.73,0.06,1.401,0.117,647.44,110.2,0.42
8113460,PDCSAP,17.0,,3937,137,923.17,4.28,5,2.28,0.04,0.49,0.02,0.22,0.05,4.681,1.074,359.66,175.86,0.62
8114663,PDCSAP,16.0,,3974,139,1762.45,5.65,4,2.07,0.02,0.46,0.01,0.15,0.02,6.792,0.693,370.44,76.87,0.57
8114988,PDCSAP,18.0,,3933,80,2049.48,8.03,4,1.46,0.02,0.34,0.01,0.32,0.02,3.113,0.216,426.11,60.69,0.67
8121523,SAP,4.0,7.85,3833,80,8100.61,19.32,,,,,,0.19,0.03,5.362,0.833,365.64,117.66,1.16
8121799,,,,,,,,,5.77,0.35,0.92,0.01,0.13,0.02,7.408,0.795,472.43,103.44,1.06
8123200,PDCSAP,4.0,,4219,80,793.57,3.85,,3.19,0.14,0.59,0.06,0.11,0.02,8.162,1.438,684.44,251.12,1.27
8123810,PDCSAP,4.0,,4233,80,201.99,0.78,,14.18,1.72,1.89,0.04,0.18,0.02,5.449,0.688,191.31,49.71,1.11
8124181,PDCSAP,16.0,,4212,147,586.57,2.37,5,4.86,0.07,0.95,0.01,0.17,0.03,5.796,0.929,365.86,121.75,1.24
8125993,PDCSAP,4.0,,4592,80,632.6,1.69,,6.77,0.09,1.05,0.13,0.29,0.02,3.458,0.277,119.74,19.5,1.41
8127762,PDCSAP,16.0,,4231,148,177.19,0.81,7,13.14,0.32,1.97,0.01,0.33,0.02,3.004,0.136,86.78,8.15,0.87
8128247,PDCSAP,18.0,,3812,133,1577.76,9.39,3,1.2,0.02,0.27,0.01,0.18,0.03,5.588,0.783,970.03,302.52,1.21
8128728,SAP,4.0,6.34,3940,80,4087.61,10.22,,,,,,0.15,0.02,6.607,1.005,843.64,265.24,1.36
8129088,PDCSAP,17.0,,3803,133,1659.94,7.2,4,1.66,0.03,0.39,0.01,0.23,0.02,4.303,0.41,577.55,112.28,1.25
8143842,SAP,18.0,25.88,,,35914.51,29.89,3,0.39,0.0,0.11,0.01,,,,,,,
8143996,PDCSAP,17.0,,4021,100,680.74,3.3,5,3.05,0.04,0.64,0.01,0.2,0.03,4.922,0.637,382.58,101.26,0.08
8145759,PDCSAP,18.0,,4459,156,174.58,0.91,7,11.25,0.25,1.74,0.01,0.92,0.02,1.091,0.028,124.1,6.71,0.15
8146822,PDCSAP,18.0,,4144,145,635.02,2.02,5,5.63,0.11,1.03,0.02,0.51,0.02,1.972,0.069,219.71,15.85,0.15
8154017,SAP,18.0,54.82,3161,114,114600.31,102.11,,,,,,0.9,0.08,1.132,0.1,1835.56,494.62,0.09
8154385,PDCSAP,18.0,,4196,146,950.64,2.42,5,4.76,0.04,0.85,0.01,0.3,0.02,3.358,0.246,244.88,36.21,0.11
8158779,SAP,18.0,14.62,3700,80,10676.91,17.3,3,0.69,0.01,0.2,0.01,0.57,0.03,1.757,0.1,1109.24,128.74,0.14
8159241,PDCSAP,8.0,,4503,80,215.03,0.75,7,13.5,0.2,2.06,0.01,0.33,0.03,3.086,0.241,88.06,13.89,0.13
8162514,PDCSAP,18.0,,4421,80,436.73,3.46,5,3.42,0.04,0.72,0.01,0.25,0.02,4.031,0.364,305.86,56.03,0.21
8165162,SAP,18.0,35.61,3337,115,52312.11,42.75,,,,,,0.55,0.06,1.894,0.232,2067.37,518.98,0.32
8167380,PDCSAP,4.0,,4431,127,465.8,1.69,,5.92,0.45,1.13,0.16,1.58,0.03,0.634,0.014,257.67,12.15,0.21
8167503,SAP,18.0,15.78,3835,134,17859.17,18.38,,,,,,0.17,0.03,5.961,0.857,1119.29,331.71,0.32
8168324,PDCSAP,8.0,,4484,156,376.34,1.35,6,8.59,0.13,1.36,0.01,0.32,0.02,3.147,0.233,191.65,28.74,0.25
8172497,PDCSAP,17.0,,4560,132,248.44,1.5,5,7.02,0.2,1.26,0.02,1.54,0.03,0.649,0.013,176.26,7.94,0.17
8173770,SAP,17.0,17.96,3476,121,29871.41,29.79,3,0.3,0.06,0.1,0.01,,,,,,,
8175133,SAP,4.0,7.63,3874,80,7464.9,16.0,,,,,,0.12,0.02,8.243,1.009,559.9,140.27,0.28
8176396,PDCSAP,18.0,,4205,147,736.92,2.15,5,5.17,0.09,0.99,0.01,0.25,0.03,4.098,0.431,306.18,65.69,0.42
8176543,PDCSAP,18.0,,4376,80,206.39,0.88,6,13.23,0.26,1.92,0.01,0.54,0.02,1.847,0.077,112.37,9.56,0.41
8176733,PDCSAP,16.0,,4168,80,424.98,1.8,6,5.42,0.09,1.03,0.02,0.66,0.03,1.527,0.061,175.93,14.61,0.42
8176905,PDCSAP,6.0,,4399,80,410.38,1.18,6,9.42,0.13,1.5,0.05,0.26,0.02,3.924,0.337,148.75,25.87,0.46
8178161,PDCSAP,18.0,,4030,80,1679.46,6.2,5,1.62,0.08,0.4,0.01,1.61,0.03,0.621,0.013,378.83,17.75,0.3
8178238,SAP,4.0,10.66,3903,80,4282.69,11.56,,,,,,0.13,0.03,7.185,1.326,768.5,296.16,0.46
8181280,SAP,4.0,14.47,3773,80,39044.23,36.01,,,,,,0.14,0.04,6.444,1.386,247.46,112.36,0.66
8183622,SAP,18.0,7.34,3234,115,256930.08,73.52,,,,,,0.76,0.11,1.422,0.244,1056.68,384.36,0.5
8189502,SAP,18.0,15.26,3624,126,7848.22,22.08,3,0.41,0.03,0.15,0.01,0.21,0.04,4.843,0.81,1276.93,444.48,0.86
8192056,PDCSAP,18.0,,4121,144,1117.0,3.56,5,3.29,0.05,0.66,0.01,0.32,0.04,3.236,0.419,654.92,174.86,0.99
8192188,PDCSAP,4.0,,4257,80,265.66,0.81,,13.7,0.63,2.0,0.01,0.2,0.03,5.03,0.638,152.4,39.66,1.23
8192454,PDCSAP,18.0,,4507,157,107.23,1.04,6,9.13,0.75,1.46,0.01,0.29,0.04,3.502,0.481,232.17,66.09,1.09
8192637,SAP,17.0,13.89,,115,6376.62,15.16,,,,,,0.15,0.05,6.154,1.572,2509.66,1375.14,1.34
8192986,SAP,18.0,8.52,3972,80,2209.19,9.24,,,,,,0.4,0.04,2.532,0.274,731.16,162.76,1.14
8193212,SAP,16.0,8.15,3687,129,8328.14,17.59,3,,,,,0.08,0.04,8.567,2.014,1439.39,716.02,1.46
8195488,SAP,4.0,6.8,3940,80,3508.24,13.54,,,,,,0.14,0.03,6.686,1.24,750.52,290.32,1.51
8195528,PDCSAP,4.0,,3934,80,3433.45,9.66,,1.26,0.04,0.26,0.03,0.16,0.03,6.157,1.143,439.86,170.6,1.77
8197217,PDCSAP,4.0,,4159,145,402.22,1.29,,9.05,0.25,1.47,0.04,0.2,0.02,5.113,0.489,185.99,36.22,1.64
8209913,SAP,5.0,9.87,3700,80,2195.97,10.56,,,,,,0.71,0.02,1.42,0.041,657.37,39.32,0.18
8210688,PDCSAP,18.0,,4475,156,186.41,1.4,5,7.27,0.21,1.23,0.01,1.04,0.02,0.963,0.021,219.66,10.31,0.17
8211008,PDCSAP,18.0,,4220,122,220.78,1.35,6,7.52,0.19,1.28,0.02,1.68,0.02,0.597,0.008,148.8,4.91,0.09
8217939,SAP,18.0,17.81,3695,118,11197.31,22.01,3,0.56,0.02,0.14,0.01,0.2,0.03,5.052,0.783,2821.02,906.0,0.15
8218419,PDCSAP,18.0,,4774,150,541.49,1.76,,6.13,0.36,1.12,0.03,0.4,0.02,2.513,0.114,171.56,15.94,0.14
8218649,PDCSAP,18.0,,3844,134,1695.36,6.2,4,1.97,0.03,0.43,0.01,0.72,0.02,1.393,0.04,414.07,24.8,0.11
8218803,PDCSAP,17.0,,4066,80,825.26,2.62,5,4.45,0.12,0.86,0.01,0.83,0.02,1.211,0.032,196.65,10.91,0.11
8225819,SAP,18.0,14.47,3778,132,6407.52,16.12,3,0.72,0.02,0.2,0.0,0.36,0.02,2.798,0.168,765.23,94.22,0.16
8226149,PDCSAP,18.0,,4260,85,189.0,1.13,6,8.77,0.19,1.57,0.01,1.05,0.03,0.952,0.026,129.69,7.64,0.12
8227019,PDCSAP,18.0,,4144,126,762.08,3.42,6,2.55,0.1,0.56,0.02,0.87,0.02,1.151,0.032,468.47,27.23,0.1
8231947,PDCSAP,18.0,,4258,80,329.14,1.6,5,6.93,0.16,1.16,0.02,0.61,0.02,1.64,0.065,224.97,18.39,0.35
8232115,SAP,13.0,29.55,3348,115,51819.76,47.74,2,0.25,0.01,0.11,0.01,0.86,0.06,1.178,0.088,1453.04,451.28,0.3
8233569,PDCSAP,18.0,,4118,144,839.23,2.49,5,4.63,0.1,0.95,0.01,0.23,0.02,4.313,0.391,194.54,35.84,0.34
8234203,PDCSAP,16.0,,4216,147,496.28,1.38,6,8.34,0.15,1.35,0.02,0.19,0.01,5.309,0.368,211.56,29.72,0.35
8241392,PDCSAP,5.0,,4735,143,216.18,1.05,,11.03,0.11,1.77,0.04,0.49,0.02,2.05,0.092,146.9,13.35,0.33
8243481,SAP,18.0,15.61,3752,120,4912.27,22.55,,,,,,0.1,0.03,8.163,1.624,1463.39,609.44,0.43
8246093,SAP,18.0,8.98,3647,127,5510.9,10.8,4,0.88,0.01,0.24,0.0,0.17,0.03,5.696,0.893,605.05,196.16,0.44
8247669,SAP,18.0,33.6,3319,115,42544.06,67.45,,,,,,0.47,0.09,2.329,0.536,1865.62,923.77,0.46
8250904,SAP,18.0,6.96,3759,131,1807.81,7.09,,,,,,0.26,0.02,3.872,0.339,465.28,82.75,0.58
8254901,SAP,11.0,14.67,3456,80,6906.91,15.98,3,0.7,0.02,0.17,0.02,1.52,0.03,0.657,0.014,1480.25,367.06,0.35
8255951,SAP,4.0,6.89,3907,80,3294.27,6.26,,,,,,0.32,0.04,3.178,0.361,751.08,174.56,1.05
8257873,PDCSAP,5.0,,4403,133,392.83,1.09,6,9.08,0.29,1.41,0.01,0.8,0.03,1.252,0.045,135.27,10.34,0.57
8260505,PDCSAP,18.0,,4118,144,388.31,1.88,5,6.39,0.08,1.22,0.02,0.37,0.03,2.722,0.207,181.85,28.2,1.21
8263331,PDCSAP,14.0,,,199,662.63,10.15,,1.08,0.03,0.34,0.07,0.78,0.03,,,,,
8263823,PDCSAP,5.0,,4235,142,363.65,1.1,6,10.09,0.2,1.44,0.01,0.35,0.02,2.856,0.202,168.72,24.73,1.39
8263944,PDCSAP,4.0,,3823,133,729.22,2.4,,4.3,0.45,0.78,0.06,0.23,0.04,4.374,0.662,92.7,30.16,1.76
8264185,PDCSAP,5.0,,4078,128,546.93,2.66,,4.39,0.08,0.76,0.03,0.41,0.02,2.437,0.138,279.18,32.51,1.3
8264360,PDCSAP,5.0,,4056,130,2018.78,5.54,,2.14,0.03,0.51,0.02,0.23,0.02,4.464,0.432,386.32,80.61,1.59
8264771,SAP,5.0,17.88,3774,116,18229.85,23.94,,,,,,0.24,0.03,4.254,0.516,1001.57,265.37,1.31
8265128,SAP,5.0,18.36,3309,115,23571.18,31.42,,,,,,,,,,,,
8265311,SAP,5.0,19.94,3540,115,18763.42,30.44,,,,,,0.47,0.06,2.204,0.31,853.25,255.66,1.14
8265807,PDCSAP,4.0,,3852,134,590.78,1.86,6,6.04,0.18,1.03,0.04,0.13,0.04,7.088,1.53,187.02,85.15,2.13
8283463,PDCSAP,18.0,,4045,141,1964.16,5.59,4,2.05,0.03,0.37,0.02,0.16,0.03,6.057,0.889,417.3,126.34,0.11
8285025,PDCSAP,18.0,,4594,100,221.87,0.76,7,15.18,0.19,2.05,0.01,0.44,0.02,2.278,0.112,116.07,11.76,0.15
8285712,PDCSAP,17.0,,4439,80,166.99,1.01,6,10.55,0.28,1.47,0.01,0.8,0.03,1.254,0.039,200.4,13.01,0.12
8288152,PDCSAP,18.0,,4112,143,688.83,2.26,5,4.96,0.1,0.88,0.01,0.27,0.02,3.684,0.296,237.21,38.54,0.1
8288278,PDCSAP,18.0,,4172,80,724.0,3.71,4,3.21,0.04,0.7,0.01,0.19,0.02,5.244,0.558,450.35,97.51,0.1
8288553,SAP,18.0,13.27,3754,131,6213.8,15.91,3,0.72,0.02,0.2,0.02,0.45,0.02,2.223,0.107,887.87,87.29,0.13
8293345,PDCSAP,5.0,,4260,80,449.89,1.43,5,8.62,0.28,1.43,0.03,0.2,0.02,4.906,0.368,103.69,15.74,0.14
8293686,PDCSAP,18.0,,4258,80,200.87,1.09,7,9.68,0.18,1.46,0.01,0.43,0.02,2.367,0.136,148.16,17.21,0.14
8294303,PDCSAP,4.0,,4377,80,496.2,1.47,5,8.04,0.32,1.5,0.03,0.9,0.02,1.116,0.027,146.56,7.39,0.13
8296417,SAP,18.0,46.3,3269,114,162975.72,179.32,,,,,,0.6,0.07,1.728,0.229,1304.69,356.0,0.21
8296709,PDCSAP,4.0,,4482,80,278.69,0.98,,10.12,0.48,1.87,0.09,1.03,0.02,0.973,0.019,132.41,5.67,0.17
8310216,PDCSAP,18.0,,3923,137,3703.52,8.71,4,1.34,0.01,0.34,0.05,0.44,0.03,2.278,0.134,444.6,53.3,0.44
8314487,SAP,18.0,12.59,4011,140,5522.67,17.46,3,,,,,0.19,0.03,5.196,0.764,1510.75,458.63,0.53
8322611,SAP,4.0,9.41,3837,80,8591.76,17.6,,,,,,0.11,0.03,7.744,1.595,763.91,330.49,1.22
8323011,SAP,5.0,17.58,3784,119,12288.81,20.08,,,,,,0.32,0.04,3.216,0.439,837.64,236.69,1.1
8324678,SAP,18.0,29.14,3313,115,82635.96,159.83,,,,,,0.47,0.09,2.342,0.527,1124.8,572.15,0.99
8324752,SAP,18.0,7.15,3821,133,3699.2,13.11,,,,,,0.19,0.06,5.141,1.403,758.26,448.23,1.4
8325630,PDCSAP,4.0,,4322,80,291.28,1.06,5,11.82,0.75,1.86,0.03,0.27,0.03,3.751,0.362,83.81,16.52,1.53
8325668,PDCSAP,16.0,,4283,149,147.18,1.05,6,9.03,0.3,1.55,0.03,0.31,0.02,3.21,0.254,161.37,26.3,1.47
8328936,PDCSAP,4.0,,4029,80,2056.36,5.09,,2.3,0.03,0.53,0.01,0.25,0.03,4.08,0.547,390.28,107.95,1.76
8329423,SAP,18.0,7.0,3892,136,3819.26,20.03,,,,,,0.24,0.02,4.124,0.411,957.84,202.67,1.29
8329425,PDCSAP,17.0,,3729,130,2751.46,7.45,4,1.57,0.03,0.35,0.01,0.36,0.03,2.813,0.208,447.5,67.2,1.25
8329540,PDCSAP,4.0,,,115,3797.15,9.3,,1.26,0.01,0.29,0.03,0.21,0.03,4.786,0.747,248.36,80.25,2.03
8330146,SAP,5.0,9.43,3835,116,3323.49,17.22,,,,,,0.17,0.03,5.773,1.009,2049.63,745.89,1.87
8330245,PDCSAP,4.0,,,143,235.99,0.73,6,15.86,0.3,2.36,0.04,0.31,0.03,3.267,0.287,62.93,11.6,1.83
8330614,SAP,4.0,7.28,3822,114,21782.73,23.49,,,,,,0.1,0.03,8.085,1.751,636.23,290.16,1.89
8330620,PDCSAP,4.0,,4194,146,169.3,0.62,7,18.35,0.57,2.43,0.15,0.19,0.02,5.288,0.599,99.0,23.06,1.63
8331591,PDCSAP,4.0,,,133,350.21,1.33,6,8.07,0.22,1.19,0.03,0.13,0.04,7.013,1.479,177.62,78.88,2.28
8331675,PDCSAP,18.0,,,,1263.38,5.77,4,1.89,0.02,0.35,0.01,,,,,,,
8344414,SAP,18.0,14.52,3746,80,10358.01,21.88,3,,,,,0.09,0.03,9.258,1.823,1388.25,570.79,0.09
8345076,PDCSAP,16.0,,4179,100,730.31,3.11,5,3.55,0.16,0.72,0.02,0.23,0.02,4.446,0.397,329.97,59.89,0.1
8350894,PDCSAP,18.0,,4854,80,133.38,0.85,6,12.53,0.2,2.01,0.01,0.22,0.02,4.505,0.408,164.74,30.33,0.15
8351810,SAP,18.0,15.49,3704,80,9748.86,26.07,,,,,,0.16,0.02,6.126,0.875,1141.9,336.88,0.1
8352528,PDCSAP,18.0,,3972,80,436.14,2.64,5,3.73,0.11,0.63,0.01,1.08,0.03,0.926,0.027,463.35,3064817.64,0.09
8355453,SAP,18.0,8.79,3779,132,7460.17,19.82,3,0.46,0.09,0.17,0.02,0.06,0.02,12.127,1.945,1214.67,401.48,0.16
8357554,SAP,10.0,11.74,3627,126,12940.0,15.16,,,,,,0.12,0.02,7.758,1.163,520.06,160.47,0.17
8360359,SAP,5.0,35.01,3576,115,98858.11,54.54,,,,,,0.51,0.04,1.977,0.163,2826.72,473.46,0.19
8362400,SAP,18.0,54.11,3296,114,89560.77,83.55,,,,,,0.47,0.07,2.231,0.366,1527.4,524.57,0.22
8365615,PDCSAP,18.0,,4009,140,968.95,3.63,5,2.87,0.15,0.59,0.01,0.31,0.02,3.268,0.258,303.07,48.59,0.24
8367765,PDCSAP,4.0,,4019,80,2227.41,5.23,4,2.15,0.04,0.47,0.1,0.2,0.02,5.048,0.534,275.23,59.28,0.41
8367995,SAP,18.0,9.0,3766,131,1429.0,8.69,,,,,,0.56,0.03,1.799,0.101,743.19,84.43,0.32
8373697,PDCSAP,18.0,,4228,148,210.28,1.43,6,6.89,0.1,1.21,0.03,0.32,0.02,3.154,0.208,216.97,28.94,0.39
8373793,PDCSAP,18.0,,3926,137,1469.4,4.8,4,2.48,0.03,0.56,0.01,0.32,0.02,3.097,0.189,380.78,47.52,0.39
8374186,PDCSAP,18.0,,4215,147,424.57,2.96,5,3.7,0.25,0.69,0.01,0.58,0.02,1.717,0.067,413.51,33.33,0.31
8375132,SAP,18.0,23.41,3579,115,14880.82,27.74,3,,,,,0.35,0.05,2.947,0.448,1133.3,363.95,0.34
8375665,PDCSAP,18.0,,4008,140,1375.66,5.43,,2.15,0.02,0.49,0.01,0.16,0.03,6.209,1.018,527.84,179.23,0.4
8376288,PDCSAP,18.0,,4148,145,791.81,2.98,5,3.91,0.06,0.72,0.02,0.25,0.03,3.974,0.421,358.91,77.5,0.55
8376357,SAP,18.0,33.88,3453,115,34913.56,41.77,3,,,,,0.74,0.06,1.389,0.126,1529.94,283.88,0.31
8378590,SAP,18.0,8.79,3645,127,5610.44,18.24,,,,,,0.11,0.03,7.977,1.471,972.96,373.69,0.48
8379965,PDCSAP,18.0,,4104,143,493.59,2.84,4,4.1,0.2,0.69,0.03,0.47,0.04,2.142,0.166,300.77,49.33,0.53
8381505,PDCSAP,18.0,,4354,80,164.43,1.35,6,8.4,0.45,1.28,0.02,0.4,0.03,2.534,0.162,223.29,29.03,0.55
8387412,PDCSAP,18.0,,4181,80,254.29,1.39,6,6.82,0.35,1.08,0.01,0.45,0.03,2.225,0.134,238.18,29.19,0.65
8387999,SAP,17.0,17.15,,124,11030.7,21.65,3,0.55,0.02,0.15,0.01,0.23,0.03,4.436,0.552,1215.17,310.81,0.92
8388387,PDCSAP,18.0,,3861,135,1172.8,4.88,4,2.62,0.12,0.53,0.01,0.33,0.03,3.032,0.233,373.01,58.84,0.82
8389819,SAP,18.0,6.54,3700,80,1552.02,6.69,,,,,,0.55,0.03,1.825,0.102,484.89,56.81,0.98
8390399,SAP,4.0,9.1,3829,80,10883.46,19.56,,,,,,0.11,0.03,8.108,1.561,1853.79,747.1,1.36
8391621,SAP,5.0,9.3,3764,80,13989.98,19.16,,,,,,0.26,0.04,3.981,0.6,1064.19,350.57,1.02
8391766,SAP,4.0,8.19,3808,80,8517.98,14.4,,,,,,0.17,0.05,5.616,1.455,865.02,498.93,1.15
8394004,PDCSAP,18.0,,3824,133,1344.19,5.22,4,2.2,0.04,0.48,0.01,0.71,0.05,1.425,0.107,229.19,44.02,0.95
8396247,PDCSAP,17.0,,3883,135,630.68,4.68,4,2.78,0.12,0.58,0.03,0.18,0.04,5.585,1.032,786.57,303.48,1.95
8397817,PDCSAP,4.0,,4278,80,400.33,1.62,,6.67,0.34,1.03,0.08,0.39,0.03,2.574,0.184,216.15,32.97,2.98
8408920,PDCSAP,16.0,,4189,80,488.49,1.64,5,6.99,0.11,1.27,0.01,0.4,0.02,2.538,0.143,144.0,16.41,0.12
8411124,SAP,18.0,31.57,3626,118,31826.88,43.25,3,,,,,0.18,0.02,5.453,0.616,1761.94,407.46,0.13
8411296,PDCSAP,4.0,,5118,179,209.98,0.95,6,11.31,0.56,1.93,0.05,0.07,0.02,11.588,1.915,234.84,80.34,0.13
8414116,PDCSAP,18.0,,4031,100,1006.79,2.98,5,3.72,0.14,0.78,0.01,0.7,0.02,1.44,0.049,263.83,18.53,0.12
8415616,PDCSAP,4.0,,4526,100,414.23,1.09,,9.05,0.73,1.52,0.08,0.57,0.03,1.752,0.079,196.22,18.05,0.14
8417184,PDCSAP,17.0,,4301,80,175.46,1.04,6,10.36,0.27,1.54,0.01,0.53,0.02,1.894,0.075,138.94,11.29,0.15
8417203,SAP,11.0,9.69,3770,80,3321.07,11.23,,,,,,0.35,0.03,2.877,0.229,659.31,106.9,0.16
8423224,PDCSAP,5.0,,,117,1294.84,3.68,5,2.58,0.04,0.6,0.01,1.66,0.07,0.606,0.027,163.21,15.04,0.1
8423797,PDCSAP,16.0,,3890,80,785.58,2.82,5,3.74,0.07,0.96,0.01,1.12,0.03,0.895,0.021,207.33,10.56,0.12
8426324,SAP,18.0,15.84,3742,80,6891.72,14.22,4,,,,,0.47,0.03,2.135,0.138,695.57,91.28,0.21
8427075,SAP,18.0,25.25,3600,119,24208.35,31.42,,,,,,0.18,0.04,5.389,1.109,967.34,420.56,0.31
8427166,SAP,8.0,16.15,3690,80,12249.18,21.29,,,,,,0.41,0.04,2.506,0.224,801.05,146.34,0.28
8427933,SAP,13.0,13.1,3646,127,5712.57,19.05,,,,,,0.18,0.02,5.675,0.722,1168.77,305.04,0.23
8429085,SAP,18.0,181.16,3328,114,1600502.21,306.34,,,,,,0.22,0.08,4.654,1.422,14140.92,9504.12,0.27
8432918,SAP,18.0,12.82,3766,131,8546.35,16.19,3,0.74,0.02,0.18,0.01,0.22,0.03,4.586,0.592,1709.27,452.74,0.33
8435606,PDCSAP,18.0,,4218,147,454.52,2.08,6,4.8,0.07,0.93,0.01,0.43,0.02,2.327,0.116,293.45,30.02,0.36
8440194,SAP,18.0,35.31,3215,115,56850.38,78.22,,,,,,0.69,0.14,1.672,0.436,1727.02,984.45,0.36
8441160,PDCSAP,4.0,,4139,80,716.37,1.48,,6.64,0.32,1.03,0.05,0.83,0.03,1.216,0.041,153.45,10.71,0.3
8442289,PDCSAP,18.0,,4018,80,1067.84,3.95,4,2.87,0.06,0.61,0.0,0.35,0.02,2.918,0.2,397.98,55.46,0.46
8446353,PDCSAP,18.0,,4017,140,332.69,2.07,5,5.52,0.08,0.99,0.03,0.34,0.03,3.005,0.243,235.69,39.42,0.63
8446465,PDCSAP,18.0,,3977,139,1167.75,4.73,4,2.56,0.04,0.57,0.02,0.2,0.02,4.996,0.488,291.3,57.81,0.64
8452675,PDCSAP,18.0,,4260,149,369.47,3.12,4,4.28,0.18,0.95,0.01,0.43,0.02,2.341,0.13,192.75,22.44,0.87
8454772,PDCSAP,4.0,,4212,80,340.45,0.89,6,10.75,0.75,1.68,0.03,0.22,0.02,4.537,0.461,147.93,30.71,1.12
8455280,PDCSAP,17.0,,3925,137,1469.63,5.25,5,1.93,0.09,0.41,0.01,0.16,0.04,6.029,1.176,823.89,337.37,1.1
8455370,PDCSAP,5.0,,4495,135,596.73,1.86,,6.01,0.06,1.07,0.01,0.84,0.03,1.201,0.036,230.7,15.5,0.8
8456813,SAP,18.0,7.56,3833,134,2004.67,14.3,,,,,,0.25,0.03,4.111,0.421,1404.16,312.61,1.01
8459156,PDCSAP,4.0,,4160,80,452.62,1.76,,6.23,0.21,0.91,0.04,0.21,0.02,4.79,0.552,380.43,91.28,1.99
8475511,PDCSAP,18.0,,4548,100,275.35,0.91,6,12.9,0.17,1.96,0.01,0.57,0.07,1.824,0.239,81.45,21.9,0.11
8479533,SAP,18.0,58.69,3502,120,101067.28,75.8,,,,,,0.15,0.08,5.642,1.778,2870.71,1985.71,0.1
8480446,PDCSAP,4.0,,4342,100,246.65,1.23,,8.67,0.84,1.38,0.06,0.47,0.02,2.136,0.099,192.61,18.23,0.17
8481224,PDCSAP,18.0,,4062,142,879.71,4.43,4,2.79,0.07,0.59,0.0,0.42,0.02,2.374,0.114,495.71,48.51,0.14
8490404,SAP,17.0,27.23,3426,117,44413.85,33.17,3,0.25,0.0,0.09,0.01,0.21,0.05,4.762,1.081,753.33,364.01,0.2
8491779,SAP,18.0,39.31,3358,114,52586.8,51.41,,,,,,0.3,0.07,3.552,0.899,1191.51,651.32,0.38
8491839,PDCSAP,18.0,,4077,142,443.01,2.95,4,3.71,0.07,0.56,0.01,0.25,0.02,4.11,0.394,178.76,34.83,0.38
8493586,SAP,18.0,20.03,3610,80,21939.32,23.87,3,0.49,0.01,0.14,0.01,0.39,0.03,2.614,0.208,1107.99,179.45,0.19
8494839,PDCSAP,18.0,,4121,144,929.77,6.94,4,1.56,0.02,0.38,0.02,0.14,0.03,6.759,1.235,680.67,259.36,0.28
8495082,PDCSAP,18.0,,4376,80,258.47,1.21,6,8.69,0.25,1.41,0.01,0.49,0.02,2.049,0.096,116.48,11.06,0.22
8500614,SAP,18.0,20.23,3750,118,14962.9,28.39,3,,,,,0.13,0.02,7.418,1.228,1974.66,678.75,0.42
8506310,SAP,18.0,26.37,3492,115,35617.3,34.04,3,,,,,0.19,0.05,5.186,1.29,2453.24,1309.53,0.45
8506856,PDCSAP,16.0,,4104,143,838.78,4.86,4,2.47,0.04,0.54,0.01,0.12,0.02,7.778,1.081,342.24,97.57,0.45
8510314,PDCSAP,18.0,,3990,80,458.81,2.91,5,3.39,0.16,0.72,0.02,0.43,0.04,2.38,0.206,324.32,58.02,0.51
8511194,PDCSAP,17.0,,4175,146,323.09,1.9,5,5.72,0.1,1.13,0.01,0.21,0.02,4.731,0.513,314.67,69.62,0.76
8516407,PDCSAP,18.0,,4212,147,597.68,2.37,5,4.78,0.1,0.89,0.02,0.29,0.02,3.51,0.298,440.39,75.82,1.02
8517308,SAP,16.0,9.3,3762,131,3753.46,12.95,3,0.92,0.02,0.25,0.0,0.17,0.02,5.742,0.776,688.39,191.53,0.91
8518932,SAP,18.0,11.08,4079,142,5405.55,14.47,,,,,,0.18,0.02,5.475,0.722,1593.62,432.77,1.07
8519624,PDCSAP,17.0,,4170,145,552.06,3.3,4,3.62,0.07,0.77,0.02,0.19,0.02,5.157,0.406,326.99,52.33,1.15
8520552,PDCSAP,18.0,,4056,141,1496.52,4.19,,2.72,0.03,0.57,0.01,0.26,0.04,3.882,0.547,347.1,101.01,1.35
8520670,SAP,16.0,12.48,3674,128,15177.4,22.28,3,,,,,,,,,,,
8524250,PDCSAP,18.0,,4049,141,580.25,3.73,,2.46,0.06,0.54,0.02,0.1,0.03,8.258,1.708,1499.01,651.07,1.35
8539255,PDCSAP,18.0,,3916,137,2131.79,8.5,4,1.4,0.02,0.34,0.02,0.08,0.02,10.809,1.685,404.86,130.02,0.11
8543727,PDCSAP,18.0,,4149,100,688.11,2.73,5,4.11,0.1,0.83,0.01,0.28,0.02,3.632,0.313,295.12,51.68,0.13
8545649,PDCSAP,4.0,,4485,131,349.66,0.86,,13.48,0.3,1.83,0.06,1.38,0.03,0.725,0.013,168.69,6.64,0.14
8546146,PDCSAP,18.0,,4055,80,529.35,1.79,5,5.76,0.37,0.99,0.01,0.41,0.02,2.429,0.128,203.98,21.98,0.15
8546721,PDCSAP,4.0,,4343,80,307.88,1.19,5,8.76,0.46,1.37,0.11,0.42,0.02,2.407,0.127,198.8,21.47,0.09
8547342,PDCSAP,18.0,,4186,146,1139.68,4.01,4,2.88,0.04,0.6,0.0,0.21,0.02,4.843,0.508,230.89,49.32,0.14
8558530,PDCSAP,18.0,,4178,146,1129.03,3.51,5,3.25,0.06,0.59,0.02,0.21,0.02,4.885,0.556,403.17,93.7,0.25
8559125,SAP,17.0,8.19,3868,80,2754.85,9.25,4,,,,,0.09,0.04,8.28,1.885,1477.26,710.31,0.3
8559142,PDCSAP,4.0,,4624,133,310.02,0.89,7,12.61,0.43,1.78,0.02,1.22,0.03,0.82,0.023,145.61,8.77,0.2
8559308,PDCSAP,18.0,,3954,138,1643.88,6.81,4,1.74,0.02,0.35,0.02,0.11,0.02,8.708,1.283,654.87,198.4,0.25
8560921,SAP,18.0,7.39,3988,139,1217.84,8.03,,,,,,0.27,0.02,3.691,0.319,540.81,94.81,0.2
8571156,PDCSAP,18.0,,4095,143,676.13,4.21,5,2.26,0.12,0.45,0.02,0.61,0.03,1.651,0.074,641.17,58.39,0.3
8571485,PDCSAP,16.0,,4031,141,1317.07,5.96,4,1.99,0.03,0.36,0.0,0.15,0.02,6.682,0.859,363.67,95.73,0.37
8572641,PDCSAP,7.0,,5036,168,218.12,1.58,,7.07,0.94,0.96,0.02,0.21,0.02,4.751,0.406,112.48,19.5,0.39
8572715,PDCSAP,18.0,,3941,137,960.91,4.2,4,3.38,0.19,0.6,0.02,0.27,0.03,3.698,0.415,405.55,92.84,0.41
8575158,PDCSAP,17.0,,3996,139,905.93,3.14,5,3.82,0.11,0.72,0.05,0.18,0.02,5.415,0.682,421.82,108.97,0.62
8578774,PDCSAP,18.0,,3942,137,1134.54,4.31,4,2.62,0.08,0.57,0.02,0.31,0.02,3.259,0.255,327.45,51.97,0.91
8579358,PDCSAP,18.0,,3730,80,1274.14,4.6,5,2.43,0.1,0.45,0.01,1.31,0.03,0.762,0.02,380.44,20.58,0.49
8580394,SAP,18.0,19.94,3728,80,16409.3,31.55,3,0.36,0.01,0.11,0.01,0.19,0.05,5.175,1.228,2295.01,1163.51,0.92
8580402,PDCSAP,18.0,,4120,80,1411.43,4.88,4,2.45,0.03,0.52,0.02,0.33,0.03,3.023,0.244,548.02,94.04,0.9
8582121,SAP,18.0,12.44,3630,80,7148.65,14.62,,,,,,0.54,0.03,1.847,0.086,831.66,80.96,0.72
8582210,PDCSAP,18.0,,4260,149,707.03,2.58,5,4.3,0.06,0.78,0.03,0.53,0.02,1.893,0.082,151.5,14.47,0.73
8582262,SAP,5.0,16.4,3207,114,129786.14,139.21,,,,,,0.16,0.09,5.272,1.778,4519.79,3409.12,1.13
8582408,SAP,5.0,21.82,3755,119,17696.41,26.77,,,,,,0.17,0.03,5.934,0.995,3122.14,1090.21,1.0
8582473,SAP,18.0,17.08,3523,123,14000.95,20.77,3,,,,,0.33,0.03,3.042,0.309,1026.49,212.99,1.22
8584672,,,,,,,,,15.73,3.57,2.15,0.04,,,,,,,
8585236,PDCSAP,18.0,,3957,138,841.54,4.26,5,2.31,0.04,0.51,0.01,0.19,0.02,5.188,0.639,647.51,166.13,1.17
8586427,PDCSAP,18.0,,3795,132,2119.74,7.46,4,1.56,0.03,0.36,0.02,0.28,0.02,3.612,0.278,493.6,77.35,1.18
8586452,PDCSAP,16.0,,4028,140,597.24,3.88,4,2.94,0.04,0.66,0.01,0.14,0.02,6.825,0.8,532.96,127.65,1.51
8586983,PDCSAP,12.0,,4401,80,340.02,1.87,5,6.39,0.06,1.17,0.02,0.48,0.03,2.104,0.116,325.08,36.7,1.08
8588337,SAP,18.0,32.3,3371,117,62586.56,59.29,2,,,,,,,,,,,
8588400,PDCSAP,16.0,,4526,158,125.63,0.89,6,11.45,0.38,1.75,0.01,0.25,0.02,4.074,0.289,172.35,24.88,1.05
8588570,PDCSAP,16.0,,4281,149,344.26,1.66,5,7.18,0.12,1.25,0.03,0.24,0.02,4.123,0.284,203.81,28.71,1.1
8589163,PDCSAP,18.0,,4421,80,247.67,1.34,6,8.61,0.5,1.36,0.01,0.57,0.02,1.771,0.076,209.57,18.45,0.8
8604662,PDCSAP,18.0,,4104,143,550.78,2.8,5,4.23,0.08,0.85,0.01,0.24,0.03,4.183,0.498,377.23,91.99,0.1
8609704,PDCSAP,18.0,,4598,80,136.96,1.23,5,9.6,0.24,1.43,0.01,0.22,0.02,4.501,0.374,227.87,38.44,0.15
8617950,PDCSAP,4.0,,4478,128,462.15,1.15,6,9.31,0.21,1.56,0.07,2.12,0.03,0.471,0.007,150.7,5.73,0.13
8618632,PDCSAP,18.0,,3982,139,877.35,4.29,,2.7,0.06,0.43,0.03,0.17,0.02,5.767,0.645,365.29,83.3,0.22
8619283,SAP,18.0,14.37,3694,129,5229.67,21.69,3,,,,,0.14,0.02,6.72,0.956,1393.36,407.86,0.21
8621600,PDCSAP,4.0,,,80,438.96,0.96,6,12.41,0.37,1.71,0.08,1.48,0.03,0.679,0.015,81.21,3.83,0.14
8621785,SAP,18.0,9.78,3851,134,2518.19,8.89,4,1.34,0.04,0.3,0.01,0.38,0.02,2.651,0.151,791.14,91.71,0.18
8625289,PDCSAP,18.0,,3894,136,1302.29,7.15,3,2.01,0.03,0.39,0.04,0.18,0.02,5.412,0.65,452.96,111.3,0.2
8625632,PDCSAP,18.0,,4255,148,665.67,3.5,4,3.53,0.06,0.73,0.01,0.26,0.02,3.86,0.324,311.53,53.03,0.3
8628971,SAP,18.0,13.19,3647,127,9005.22,14.62,3,0.81,0.01,0.22,0.01,0.19,0.02,5.359,0.661,1070.59,270.1,0.24
8629062,SAP,18.0,9.85,3808,133,4924.45,13.67,3,0.88,0.02,0.24,0.01,0.21,0.02,4.804,0.547,1002.23,234.4,0.31
8629689,PDCSAP,18.0,,4243,128,786.05,4.75,5,2.41,0.16,0.49,0.01,0.28,0.02,3.643,0.289,636.83,102.37,0.34
8630774,PDCSAP,18.0,,4006,140,868.44,3.87,5,2.67,0.12,0.55,0.01,0.25,0.02,3.981,0.348,378.13,67.05,0.57
8631133,SAP,5.0,24.08,3472,114,101500.91,61.41,,,,,,0.15,0.04,6.241,1.436,2615.21,1279.74,0.35
8636058,PDCSAP,18.0,,4288,150,874.02,3.03,4,3.8,0.05,0.77,0.01,0.25,0.03,3.979,0.429,293.21,64.42,0.44
8638036,SAP,16.0,18.2,3677,128,25274.53,36.45,2,,,,,0.11,0.04,7.766,1.739,998.2,472.02,0.42
8638273,SAP,18.0,22.64,3644,121,21191.82,29.65,3,0.39,0.01,0.11,0.0,0.5,0.05,2.061,0.211,1485.45,312.64,0.39
8643811,PDCSAP,4.0,,4353,80,359.42,1.11,6,10.39,0.19,1.64,0.02,0.28,0.02,3.59,0.226,127.07,17.27,0.82
8645213,SAP,4.0,19.47,3731,80,15892.74,28.29,,,,,,0.13,0.03,7.143,1.493,1804.35,793.72,0.94
8647392,PDCSAP,18.0,,4062,142,1220.32,5.05,4,2.27,0.03,0.39,0.02,0.32,0.02,3.141,0.23,604.17,91.76,0.88
8649496,PDCSAP,16.0,,4247,148,235.37,1.19,5,9.84,0.23,1.47,0.01,0.26,0.02,3.941,0.277,155.4,22.45,1.14
8649721,PDCSAP,16.0,,4475,156,80.87,0.83,,12.25,0.42,1.83,0.03,0.25,0.02,3.988,0.266,138.49,18.8,1.14
8649781,SAP,4.0,16.15,3785,80,18885.58,27.79,,,,,,,,,,,,
8653068,SAP,18.0,15.43,3406,80,13903.28,17.85,3,0.66,0.01,0.16,0.01,2.12,0.05,0.473,0.01,781.96,238.57,0.23
8654900,SAP,5.0,115.74,3138,115,268283.18,196.35,,,,,,0.76,0.14,1.483,0.351,14558.91,9136.48,1.18
8672568,PDCSAP,16.0,,4541,158,169.25,0.77,6,14.71,0.16,2.17,0.02,0.16,0.02,6.094,0.658,110.67,24.37,0.12
8673259,SAP,18.0,9.6,3973,139,4445.36,12.17,3,0.99,0.02,0.27,0.02,0.28,0.02,3.616,0.266,599.09,89.58,0.17
8675779,PDCSAP,18.0,,3951,138,1583.05,6.09,4,1.93,0.03,0.44,0.02,0.23,0.02,4.386,0.388,386.37,69.58,0.11
8676876,SAP,18.0,20.23,3515,114,37368.56,24.51,3,,,,,0.41,0.04,2.517,0.288,830.55,194.18,0.12
8681798,SAP,18.0,16.94,3705,80,11080.61,23.41,3,,,,,0.12,0.03,7.353,1.442,1616.76,663.88,0.19
8688409,PDCSAP,17.0,,4239,148,566.13,3.37,4,3.32,0.04,0.71,0.01,0.15,0.02,6.444,0.711,351.35,79.11,0.3
8689478,PDCSAP,18.0,,4399,153,383.0,1.84,6,6.2,0.19,1.01,0.02,0.27,0.02,3.768,0.298,266.93,42.8,0.23
8689860,PDCSAP,18.0,,4273,80,246.02,1.17,6,9.0,0.17,1.39,0.03,0.58,0.03,1.724,0.077,214.66,19.57,0.25
8690175,PDCSAP,16.0,,4142,145,715.82,2.6,5,4.38,0.1,0.89,0.01,0.18,0.01,5.409,0.419,143.42,22.54,0.23
8693728,SAP,18.0,38.23,3294,115,34844.6,58.35,,,,,,0.28,0.1,3.87,1.289,4622.66,3443.35,0.37
8694381,SAP,6.0,8.81,,,2872.35,7.76,,,,,,,,,,,,
8694690,SAP,18.0,50.81,3242,114,128355.74,74.27,,,,,,0.29,0.08,3.761,1.082,2852.32,1797.39,0.43
8695820,SAP,18.0,30.41,3524,115,24961.82,34.52,3,0.24,0.03,0.1,0.01,0.34,0.05,3.051,0.505,2033.06,701.34,0.35
8696624,PDCSAP,8.0,,4189,146,750.3,2.96,4,3.94,0.05,0.86,0.01,0.24,0.02,4.27,0.401,335.56,64.04,0.4
8701255,SAP,18.0,20.03,3760,80,12001.45,24.19,3,0.5,0.01,0.15,0.02,0.42,0.03,2.397,0.153,939.12,122.48,0.48
8702065,SAP,18.0,19.03,3547,124,14376.39,31.83,2,,,,,0.29,0.03,3.499,0.31,557.83,100.42,0.43
8702088,PDCSAP,18.0,,4007,80,981.4,4.01,4,2.85,0.08,0.63,0.01,0.47,0.03,2.14,0.119,284.11,32.15,0.32
8707850,PDCSAP,4.0,,4131,80,1581.35,3.42,,3.33,0.09,0.68,0.05,0.19,0.02,5.293,0.621,229.95,55.16,0.88
8710336,,,,,,,,,6.6,1.65,1.02,0.03,1.51,0.02,,,,,
8711186,PDCSAP,16.0,,3893,136,3065.48,7.21,4,1.58,0.02,0.34,0.01,0.16,0.03,6.013,0.875,560.71,168.5,1.13
8712103,PDCSAP,18.0,,4092,80,722.53,3.4,5,3.45,0.06,0.68,0.01,0.53,0.03,1.897,0.09,445.7,43.57,0.83
8712449,PDCSAP,17.0,,3849,134,2106.46,8.71,4,1.35,0.02,0.32,0.02,0.1,0.02,8.883,1.578,1596.35,590.73,1.17
8712911,PDCSAP,18.0,,3903,136,1100.57,7.39,,1.37,0.17,0.3,0.01,,,,,,,
8713796,PDCSAP,18.0,,4031,141,352.92,3.9,,3.16,0.15,0.52,0.03,0.31,0.03,3.239,0.338,504.93,114.51,1.12
8716151,PDCSAP,5.0,,3906,80,3249.82,5.07,4,2.33,0.03,0.4,0.01,0.39,0.03,2.592,0.209,410.71,67.75,1.15
8718274,PDCSAP,4.0,,4183,80,537.59,2.01,4,6.39,1.1,1.11,0.12,0.19,0.03,5.247,0.842,319.98,107.87,2.11
8733892,PDCSAP,16.0,,4170,83,461.58,1.75,6,5.28,0.08,1.02,0.02,1.25,0.03,0.803,0.017,105.75,4.79,0.1
8736415,PDCSAP,18.0,,4551,100,254.8,1.52,5,7.45,0.24,1.38,0.05,0.82,0.08,,,,,
8738899,SAP,18.0,17.51,3780,80,10734.24,19.05,3,0.6,0.1,0.18,0.01,0.53,0.02,1.889,0.082,1272.98,113.89,0.14
8739252,SAP,18.0,21.48,4000,80,6872.53,30.26,,,,,,0.38,0.02,2.667,0.165,1386.37,173.75,0.17
8742293,SAP,18.0,26.37,3448,114,25739.35,33.27,,,,,,0.25,0.06,4.223,0.994,2396.94,1206.54,0.14
8742318,PDCSAP,18.0,,4032,141,2052.71,7.27,4,1.62,0.02,0.38,0.02,0.31,0.02,3.216,0.254,488.47,78.71,0.12
8742874,PDCSAP,18.0,,4915,80,64.41,0.88,6,13.03,0.18,1.86,0.01,0.19,0.02,5.255,0.625,186.39,45.28,0.17
8743222,SAP,18.0,9.85,3790,132,4912.68,21.13,,,,,,0.4,0.03,2.513,0.194,835.58,130.91,0.17
8748160,SAP,13.0,166.67,3293,115,845569.31,198.71,,,,,,,,,,,,
8748376,PDCSAP,18.0,,3941,137,1088.02,3.66,5,2.94,0.15,0.58,0.01,0.29,0.02,3.473,0.246,323.54,46.44,0.2
8750712,PDCSAP,16.0,,3900,80,1368.26,3.78,5,3.02,0.07,0.54,0.01,0.82,0.03,1.225,0.049,371.83,31.03,0.26
8751392,PDCSAP,18.0,,3999,139,934.1,3.58,5,2.83,0.11,0.59,0.01,0.24,0.02,4.234,0.367,481.09,84.7,0.26
8753520,PDCSAP,18.0,,4013,140,1040.7,4.2,5,2.19,0.04,0.48,0.02,0.31,0.02,3.209,0.236,352.72,52.59,0.24
8753728,PDCSAP,18.0,,3852,134,3237.82,8.25,4,1.41,0.02,0.32,0.0,0.26,0.03,3.926,0.386,541.58,108.51,0.23
8753966,PDCSAP,18.0,,3932,80,1688.77,6.54,4,1.8,0.03,0.39,0.03,0.44,0.03,2.311,0.135,508.22,3359034.27,0.18
8757923,SAP,18.0,6.63,3923,137,2525.98,6.86,,,,,,0.19,0.03,5.174,0.69,553.04,151.5,0.36
8760394,SAP,18.0,6.0,3806,133,2400.87,6.11,,,,,,0.15,0.03,6.511,1.02,705.34,228.18,0.34
8761422,PDCSAP,4.0,,4766,142,393.46,1.06,6,10.91,0.22,1.68,0.06,0.56,0.03,1.799,0.083,185.64,17.43,0.38
8766352,SAP,4.0,10.66,3550,124,13301.74,16.68,,,,,,0.19,0.04,5.213,1.097,193.99,86.2,0.58
8766606,PDCSAP,17.0,,4120,144,864.29,3.55,4,3.18,0.02,0.72,0.01,0.18,0.02,5.562,0.647,250.16,59.45,0.42
8766897,SAP,18.0,21.48,3441,115,24956.37,26.64,3,0.43,0.01,0.13,0.02,1.34,0.07,0.755,0.038,986.98,270.34,0.35
8766928,PDCSAP,18.0,,4105,143,514.85,3.02,5,3.92,0.05,0.75,0.01,0.27,0.02,3.763,0.316,367.21,62.44,0.58
8767446,SAP,18.0,15.49,3640,80,9008.94,14.65,4,0.77,0.04,0.18,0.01,0.59,0.03,1.713,0.084,1335.97,133.57,0.37
8773509,SAP,18.0,20.63,3625,115,17754.09,25.98,3,0.45,0.01,0.13,0.0,0.22,0.04,4.621,0.785,1414.98,500.27,1.06
8774813,SAP,16.0,6.88,3804,133,3299.67,8.92,,,,,,0.18,0.02,5.428,0.585,428.96,94.34,0.86
8776159,PDCSAP,4.0,,4285,80,491.31,1.71,,6.59,0.68,1.09,0.03,0.3,0.03,3.336,0.335,218.12,46.87,0.92
8777371,SAP,5.0,71.84,3140,115,75278.91,80.31,,,,,,0.89,0.1,1.17,0.145,2606.79,988.36,0.72
8780096,PDCSAP,16.0,,3921,137,1194.42,6.57,4,1.78,0.03,0.39,0.0,0.13,0.03,7.058,1.222,755.29,271.69,1.18
8781480,PDCSAP,17.0,,3942,137,983.66,6.56,3,1.73,0.03,0.39,0.01,0.1,0.02,9.071,1.58,1228.15,443.67,1.27
8783357,PDCSAP,18.0,,4139,144,481.39,3.5,4,3.72,0.13,0.69,0.01,0.57,0.03,1.77,0.085,411.4,50.79,1.42
8803207,PDCSAP,10.0,,4521,80,366.41,1.67,5,7.08,0.11,1.43,0.02,0.34,0.02,2.982,0.149,117.63,11.9,0.17
8804097,PDCSAP,16.0,,4251,148,420.16,1.83,6,5.35,0.16,1.02,0.01,0.08,0.02,10.732,1.649,231.79,73.52,0.14
8805790,PDCSAP,18.0,,4143,145,557.55,2.73,5,4.04,0.17,0.79,0.02,0.25,0.02,4.018,0.307,264.43,40.94,0.11
8806231,PDCSAP,7.0,,4317,80,181.69,0.76,7,13.7,0.16,1.84,0.02,0.24,0.02,4.159,0.313,139.8,21.27,0.11
8814765,PDCSAP,12.0,,4402,154,253.55,0.79,6,14.56,0.23,2.16,0.01,0.23,0.02,4.311,0.312,74.06,10.86,0.24
8816353,PDCSAP,16.0,,4332,151,334.2,1.55,6,6.61,0.1,1.22,0.01,0.19,0.02,5.383,0.466,147.81,25.93,0.25
8818802,PDCSAP,17.0,,3925,80,1561.86,5.64,4,2.04,0.04,0.38,0.01,0.22,0.02,4.597,0.483,378.25,81.1,0.13
8824027,PDCSAP,16.0,,4324,151,205.35,1.74,5,6.61,0.05,1.43,0.01,0.07,0.03,10.311,2.037,153.43,63.4,0.34
8824683,SAP,18.0,8.25,3760,80,2804.06,7.85,,,,,,0.72,0.03,1.39,0.055,439.94,35.66,0.29
8825320,PDCSAP,18.0,,3873,135,604.97,2.87,5,3.05,0.07,0.59,0.08,0.16,0.02,6.068,0.558,213.69,39.95,0.4
8827505,SAP,18.0,11.84,3742,130,4091.84,11.6,4,0.83,0.06,0.18,0.01,0.24,0.03,4.188,0.454,778.55,172.87,0.38
8836489,PDCSAP,16.0,,4125,144,394.32,1.72,5,6.5,0.16,1.19,0.02,,,,,,,
8839138,PDCSAP,18.0,,3766,131,1704.86,8.37,3,1.35,0.01,0.36,0.01,0.4,0.03,2.537,0.185,570.04,87.09,0.99
8840004,PDCSAP,18.0,,4237,80,292.32,1.01,7,10.9,0.18,1.58,0.01,0.7,0.02,1.429,0.045,141.39,9.39,0.8
8841113,PDCSAP,18.0,,3948,138,1378.75,6.23,4,1.89,0.18,0.43,0.01,0.35,0.03,2.898,0.248,313.8,57.59,1.13
8843048,PDCSAP,16.0,,3754,131,1646.29,6.95,4,1.71,0.03,0.34,0.02,0.16,0.03,6.115,0.99,607.51,204.16,1.42
8843835,PDCSAP,4.0,,4262,80,393.64,1.44,,7.72,0.2,1.17,0.04,0.29,0.02,3.426,0.273,192.12,33.92,1.12
8844362,PDCSAP,4.0,,4208,80,352.56,1.38,,7.41,0.53,1.15,0.05,0.2,0.03,4.968,0.669,241.39,66.99,1.42
8845361,PDCSAP,4.0,,4424,80,226.58,1.17,,7.65,0.22,1.29,0.09,0.21,0.02,4.876,0.481,150.61,30.34,1.26
8847650,PDCSAP,17.0,,3901,136,718.59,5.33,4,2.4,0.1,0.48,0.04,0.12,0.05,6.555,1.759,1254.1,723.99,2.05
8849243,PDCSAP,18.0,,3908,136,677.35,3.64,5,2.41,0.07,0.54,0.02,0.38,0.03,2.639,0.192,691.97,103.1,2.32
8865966,PDCSAP,18.0,,3738,130,2204.73,7.89,4,1.51,0.03,0.39,0.03,0.46,0.02,2.165,0.083,527.07,41.12,0.13
8866275,SAP,18.0,10.77,3736,130,5566.65,12.57,3,0.92,0.01,0.26,0.0,0.45,0.02,2.253,0.104,735.58,69.39,0.09
8866833,PDCSAP,18.0,,3857,80,2603.0,7.74,4,1.47,0.04,0.32,0.0,0.11,0.01,9.125,0.938,663.56,138.68,0.08
8873028,PDCSAP,18.0,,,,207.11,1.05,6,11.95,0.27,1.74,0.01,,,,,,,
8874063,PDCSAP,18.0,,3862,135,2684.02,5.56,4,2.15,0.04,0.52,0.01,0.19,0.03,5.336,0.783,325.79,98.5,0.14
8881339,SAP,2.0,6.24,,151,11048.33,44.44,,,,,,0.31,0.03,3.227,0.264,114.16,18.89,0.31
8881888,SAP,17.0,37.88,3770,120,104049.74,57.46,,,,,,0.07,0.02,10.444,1.887,937.51,351.66,0.3
8885638,PDCSAP,18.0,,3950,80,876.17,4.65,4,2.38,0.04,0.51,0.03,0.51,0.02,1.975,0.088,320.29,29.26,0.21
8885841,PDCSAP,18.0,,3965,138,3004.11,6.1,4,1.88,0.02,0.4,0.0,0.58,0.02,1.732,0.07,503.34,41.96,0.24
8890479,PDCSAP,18.0,,4118,144,568.05,3.09,5,3.57,0.16,0.73,0.02,0.39,0.03,2.568,0.164,230.75,30.02,0.48
8905023,SAP,4.0,9.1,3872,80,16931.35,24.0,,,,,,0.07,0.03,9.78,2.023,1316.43,570.03,0.93
8905921,PDCSAP,4.0,,4333,80,505.37,1.77,,6.24,0.33,1.11,0.02,0.21,0.02,4.743,0.418,145.52,26.07,0.89
8905990,SAP,18.0,15.78,3569,115,8923.44,19.82,4,0.32,0.04,0.09,0.01,0.5,0.07,2.09,0.302,1016.18,305.32,0.75
8907464,SAP,17.0,9.85,3608,126,2980.14,11.23,,,,,,0.21,0.03,4.744,0.728,895.29,284.4,1.0
8907787,PDCSAP,18.0,,4074,142,542.54,2.72,5,4.0,0.1,0.79,0.03,0.27,0.02,3.8,0.352,382.36,76.13,1.05
8913018,PDCSAP,8.0,,4046,141,513.51,2.94,,4.03,0.07,0.76,0.01,0.34,0.02,2.974,0.214,436.24,65.99,1.3
8915216,PDCSAP,18.0,,3788,132,1730.61,3.56,5,3.21,0.06,0.65,0.0,0.39,0.04,2.599,0.256,312.26,67.21,1.37
8915481,PDCSAP,4.0,,4399,80,429.58,0.92,7,12.03,0.29,1.63,0.08,0.15,0.02,6.472,0.867,353.43,97.31,1.86
8915499,PDCSAP,4.0,,4033,80,2590.2,8.04,,1.48,0.03,0.31,0.04,0.07,0.03,9.722,2.044,1490.2,656.73,1.86
8916132,PDCSAP,4.0,,4048,80,1189.14,2.59,,4.34,0.38,0.73,0.04,0.16,0.03,6.103,1.055,710.99,268.55,1.88
8916419,SAP,17.0,7.66,3650,127,6454.13,16.36,3,0.72,0.01,0.2,0.02,,,,,,,
8934264,PDCSAP,18.0,,4526,100,264.04,1.29,6,8.66,0.23,1.42,0.01,0.43,0.02,2.31,0.099,145.38,12.61,0.11
8936409,PDCSAP,18.0,,4424,100,396.56,1.67,5,6.89,0.12,1.23,0.01,0.4,0.02,2.529,0.134,174.23,18.61,0.17
8937164,PDCSAP,18.0,,4130,144,645.97,3.12,5,3.24,0.15,0.69,0.01,0.89,0.02,1.12,0.026,266.17,13.18,0.16
8939409,SAP,17.0,24.51,3608,126,68522.5,58.38,2,,,,,0.14,0.06,6.147,1.718,2678.01,1618.82,0.12
8940642,PDCSAP,18.0,,4174,146,800.9,3.54,5,3.24,0.03,0.58,0.01,0.65,0.02,1.532,0.051,331.31,22.86,0.1
8940728,SAP,4.0,23.54,4000,140,81090.55,52.81,,,,,,,,,,,,
8940851,PDCSAP,17.0,,4417,80,259.8,0.8,6,14.72,0.12,2.11,0.01,1.22,0.02,0.818,0.016,87.03,3.78,0.08
8946700,SAP,18.0,14.03,3692,80,13683.88,28.39,2,,,,,0.23,0.05,4.482,0.885,1313.17,546.23,0.23
8950928,SAP,5.0,40.06,3547,115,106856.03,65.25,,,,,,0.49,0.07,2.126,0.309,482.37,144.85,0.14
8952952,PDCSAP,16.0,,4625,80,116.5,0.88,6,12.62,0.24,1.71,0.01,0.12,0.01,7.883,0.833,311.23,67.04,0.17
8956226,PDCSAP,18.0,,3912,136,1864.45,5.72,4,2.13,0.03,0.48,0.01,0.21,0.03,4.774,0.587,401.36,101.02,0.23
8957026,PDCSAP,18.0,,4193,146,742.85,3.49,4,3.33,0.05,0.74,0.01,,,,,,,
8958677,SAP,18.0,29.76,3526,115,51561.93,60.26,2,,,,,0.13,0.04,6.811,1.459,2972.77,1344.01,0.27
8960818,PDCSAP,18.0,,4222,129,2483.47,9.98,4,1.22,0.03,0.31,0.03,0.17,0.02,5.744,0.767,1224.37,335.13,0.42
8963641,SAP,17.0,12.51,3560,124,7674.91,19.15,3,,,,,0.1,0.02,9.227,1.305,876.15,254.29,0.43
8972939,SAP,18.0,12.15,3614,126,7019.38,19.25,3,0.42,0.01,0.13,0.02,0.14,0.03,6.747,1.191,725.11,266.26,0.67
8976283,PDCSAP,18.0,,4381,80,455.16,1.96,5,5.88,0.08,0.96,0.04,0.57,0.03,1.778,0.084,331.73,32.4,0.72
8977457,PDCSAP,18.0,,3615,126,9508.89,19.61,3,0.61,0.01,0.2,0.09,,,,,,,
8980359,PDCSAP,18.0,,3919,137,618.57,4.13,4,3.19,0.13,0.63,0.01,0.45,0.03,2.242,0.14,402.01,51.37,1.13
8982857,SAP,18.0,6.29,3755,131,1656.44,7.71,,,,,,0.28,0.03,3.634,0.39,687.57,150.69,1.41
8984255,PDCSAP,16.0,,4153,145,215.69,1.4,6,6.86,0.3,1.14,0.02,0.29,0.03,3.563,0.392,266.96,66.34,1.68
8984296,PDCSAP,18.0,,3993,139,728.34,4.2,,2.7,0.18,0.52,0.02,0.36,0.03,2.809,0.211,302.42,46.46,1.46
8984984,PDCSAP,4.0,,4329,80,377.04,0.97,,9.86,0.72,1.41,0.03,0.28,0.02,3.6,0.275,242.5,37.91,1.76
8985207,PDCSAP,4.0,,4143,80,795.06,1.71,,6.42,0.28,1.08,0.02,0.19,0.03,5.169,0.677,283.0,76.17,2.18
8985246,PDCSAP,4.0,,4169,80,715.08,1.42,,7.36,0.57,1.13,0.01,0.32,0.02,3.181,0.221,197.26,27.84,1.6
9002577,PDCSAP,8.0,,4531,80,234.54,1.09,6,10.73,0.11,1.65,0.03,0.34,0.02,2.964,0.175,112.7,13.5,0.09
9002777,PDCSAP,4.0,,4303,80,882.05,1.89,5,6.22,0.17,1.12,0.11,0.87,0.02,1.154,0.032,180.37,10.29,0.12
9002884,PDCSAP,18.0,,4276,100,454.26,2.18,6,4.85,0.13,0.9,0.01,0.35,0.02,2.837,0.163,249.03,28.93,0.13
9004949,SAP,18.0,10.44,3759,131,9342.57,28.39,1,,,,,0.19,0.03,5.292,0.914,385.21,138.37,0.2
9009403,PDCSAP,18.0,,4564,80,109.45,0.82,7,12.05,0.22,1.83,0.02,0.27,0.02,3.783,0.297,157.17,24.99,0.12
9009407,SAP,18.0,18.68,3370,80,10209.22,21.07,3,0.55,0.08,0.16,0.01,0.46,0.04,2.214,0.191,932.13,163.45,0.12
9012061,PDCSAP,6.0,,4771,141,233.59,0.93,7,10.55,0.14,1.67,0.03,0.25,0.02,3.994,0.342,152.74,26.53,0.12
9019875,SAP,18.0,18.52,3635,127,25580.4,27.96,3,,,,,0.1,0.03,8.47,1.539,1228.65,464.34,0.18
9020037,SAP,18.0,21.15,3749,80,19501.1,23.19,3,0.5,0.01,0.13,0.01,0.26,0.02,3.812,0.339,726.58,131.35,0.22
9021204,PDCSAP,4.0,,4181,80,770.58,1.45,5,8.08,0.51,1.26,0.02,0.57,0.05,1.789,0.177,159.81,32.26,0.18
9026209,PDCSAP,18.0,,4279,100,237.3,1.19,6,8.68,0.19,1.37,0.02,0.44,0.03,2.308,0.144,188.23,23.82,0.3
9026866,SAP,18.0,52.74,3379,115,237224.1,59.77,,,,,,0.84,0.09,1.237,0.141,656.66,153.72,0.24
9028415,SAP,4.0,18.2,,114,16437.4,18.42,,,,,,0.18,0.02,5.451,0.614,903.61,207.66,0.3
9031507,PDCSAP,18.0,,4454,155,310.33,1.25,6,9.07,0.13,1.31,0.01,0.77,0.02,1.299,0.04,244.5,15.56,0.39
9032322,PDCSAP,4.0,,4426,129,507.87,1.6,,7.07,0.21,1.21,0.22,0.6,0.02,1.662,0.049,179.8,11.15,0.35
9039990,PDCSAP,16.0,,4144,145,704.4,3.28,5,3.06,0.07,0.66,0.02,0.17,0.01,5.903,0.5,283.48,48.67,0.51
9041005,PDCSAP,16.0,,3883,135,2108.79,6.26,4,1.76,0.03,0.4,0.01,0.16,0.04,6.151,1.242,395.13,167.7,0.59
9045876,PDCSAP,4.0,,4425,80,313.71,1.16,,7.93,0.17,1.39,0.19,0.25,0.02,3.981,0.264,138.27,19.47,0.86
9048396,SAP,5.0,21.15,3543,115,24156.13,34.15,,,,,,0.85,0.06,1.196,0.091,952.1,151.68,0.84
9048555,PDCSAP,4.0,,4240,80,648.67,1.93,,6.42,0.29,1.02,0.05,0.2,0.03,5.05,0.836,177.33,61.05,1.09
9049302,PDCSAP,4.0,,4008,80,1386.24,3.06,,3.93,0.09,0.71,0.01,0.16,0.02,5.996,0.852,303.76,88.97,1.42
9051345,SAP,18.0,22.89,3545,80,18514.48,26.35,3,0.42,0.06,0.1,0.01,1.12,0.03,0.899,0.027,1029.98,64.71,0.72
9071802,SAP,18.0,49.02,3264,116,72782.75,71.38,,,,,,0.64,0.08,1.622,0.209,1038.56,274.43,0.11
9074840,SAP,18.0,12.94,3760,131,5891.16,17.89,3,,,,,0.35,0.04,2.903,0.325,776.0,177.58,0.17
9080310,PDCSAP,17.0,,4035,80,1019.61,3.17,5,3.47,0.07,0.73,0.02,0.32,0.02,3.163,0.217,201.97,28.03,0.13
9085926,SAP,18.0,43.4,3297,114,69211.66,73.52,,,,,,0.54,0.07,1.942,0.268,1083.65,308.54,0.22
9086269,SAP,17.0,19.47,3557,124,27340.17,37.42,2,0.3,0.01,0.1,0.01,,,,,,,
9095347,PDCSAP,18.0,,4093,143,1027.64,4.84,4,2.4,0.04,0.54,0.04,0.3,0.02,3.314,0.212,437.23,56.89,0.48
9097287,PDCSAP,4.0,,4474,128,309.81,1.11,,8.89,0.64,1.3,0.27,1.03,0.02,0.969,0.021,176.98,8.62,0.22
9100325,PDCSAP,18.0,,4239,100,280.19,1.67,6,5.62,0.24,0.96,0.02,0.38,0.02,2.612,0.123,253.79,24.32,0.36
9108401,PDCSAP,4.0,,3961,80,5257.36,11.24,,0.86,0.09,0.27,0.03,,,,,,,
9110060,PDCSAP,18.0,,4462,80,145.4,1.13,5,9.85,0.19,1.5,0.02,0.52,0.03,1.924,0.103,174.77,19.08,0.65
9114783,PDCSAP,6.0,,4045,141,596.19,3.47,,3.36,0.07,0.6,0.07,1.41,0.03,0.708,0.015,529.31,23.76,0.43
9116231,SAP,18.0,8.47,3980,80,14223.02,12.15,,,,,,0.85,0.02,1.175,0.034,75.53,4.63,0.81
9119893,PDCSAP,18.0,,4340,151,209.02,1.12,6,9.68,0.25,1.54,0.01,0.58,0.03,1.735,0.093,211.22,23.2,1.27
9138389,PDCSAP,18.0,,3787,132,2843.53,7.87,4,1.48,0.01,0.38,0.02,0.31,0.03,3.246,0.345,710.01,153.77,0.13
9138411,PDCSAP,18.0,,4139,100,675.45,2.78,5,3.77,0.14,0.66,0.02,0.48,0.03,2.097,0.117,273.58,30.97,0.13
9141134,SAP,18.0,9.69,4022,140,2064.83,14.88,,,,,,0.28,0.03,3.557,0.334,1984.09,379.52,0.12
9143808,PDCSAP,18.0,,3769,80,5175.94,14.65,3,0.84,0.02,0.22,0.03,0.23,0.02,4.38,0.441,722.04,148.22,0.26
9143855,SAP,17.0,10.02,4040,80,3748.57,9.12,4,,,,,0.35,0.02,2.914,0.189,621.26,82.69,0.26
9143924,PDCSAP,18.0,,4675,100,287.76,1.29,5,9.23,0.22,1.45,0.03,0.35,0.02,2.861,0.157,143.43,15.85,0.12
9145762,SAP,18.0,35.61,3406,114,76065.05,58.82,,,,,,0.38,0.06,2.749,0.489,1384.44,514.93,0.13
9151763,PDCSAP,18.0,,4295,80,197.14,0.86,6,13.61,0.21,1.98,0.01,0.48,0.02,2.106,0.092,119.12,10.58,0.23
9152146,SAP,16.0,12.98,3761,80,19465.19,20.46,3,,,,,0.12,0.03,7.738,1.366,1137.25,417.21,0.22
9152952,SAP,18.0,22.16,3465,114,25464.73,49.02,,,,,,0.13,0.05,6.612,1.713,2073.0,1151.24,0.17
9157946,PDCSAP,18.0,,4170,145,773.9,2.59,5,4.48,0.18,0.86,0.01,,,,,,,
9158722,PDCSAP,18.0,,4108,128,1315.54,4.24,5,2.68,0.05,0.51,0.02,0.29,0.02,3.504,0.263,431.98,65.69,0.24
9158778,PDCSAP,18.0,,4091,143,461.47,2.41,6,3.67,0.28,0.71,0.1,0.24,0.02,4.242,0.404,272.01,52.61,0.23
9162182,SAP,18.0,14.22,3768,118,8082.05,19.0,,,,,,0.23,0.02,4.451,0.457,736.26,154.11,0.39
9163409,PDCSAP,18.0,,4113,143,790.74,3.41,5,2.93,0.08,0.5,0.0,0.22,0.03,4.499,0.638,140.18,40.86,0.35
9164390,SAP,18.0,15.26,3741,120,10250.91,18.33,3,0.69,0.05,0.2,0.01,0.21,0.03,4.714,0.559,922.2,223.83,0.45
9165685,PDCSAP,16.0,,4391,153,149.61,1.47,,7.29,0.26,1.28,0.01,0.07,0.02,10.581,1.894,410.79,152.56,0.48
9166809,SAP,17.0,7.82,3804,133,6958.58,13.54,,,,,,0.18,0.03,5.61,0.858,350.7,110.75,0.39
9173327,SAP,18.0,31.57,3287,115,88189.16,100.72,,,,,,,,,,,,
9175616,PDCSAP,17.0,,3784,132,3955.27,6.09,,1.67,0.11,0.36,0.01,0.19,0.02,5.225,0.642,905.75,233.11,1.24
9177472,SAP,18.0,13.27,3783,80,6761.31,13.27,4,0.67,0.02,0.2,0.01,0.25,0.06,4.129,0.916,2603.25,1244.27,1.3
9177726,PDCSAP,4.0,,4267,80,411.03,0.99,,11.18,0.53,1.6,0.02,0.21,0.02,4.787,0.442,183.32,34.41,1.12
9177823,SAP,5.0,18.36,,114,13805.13,20.56,,,,,,0.8,0.03,1.256,0.045,1038.22,79.9,0.91
9180170,SAP,16.0,7.36,3714,130,5893.65,11.81,4,0.97,0.01,0.23,0.01,0.15,0.03,6.401,1.254,804.88,330.32,1.02
9180915,SAP,18.0,37.2,3235,115,76877.11,65.65,,,,,,0.7,0.08,1.481,0.188,675.45,182.07,0.8
9181759,PDCSAP,18.0,,4283,149,163.35,1.16,6,9.2,0.29,1.49,0.02,0.43,0.02,2.334,0.131,145.54,16.8,1.05
9202577,PDCSAP,7.0,,4865,145,379.03,1.2,6,9.48,0.08,1.48,0.01,0.17,0.02,5.776,0.705,125.23,31.27,0.13
9203405,PDCSAP,18.0,,4148,145,1082.27,2.99,5,3.93,0.08,0.75,0.0,0.4,0.03,2.5,0.162,332.13,43.65,0.15
9204672,PDCSAP,12.0,,4103,122,1684.43,4.74,4,2.42,0.03,0.48,0.01,0.66,0.02,1.524,0.048,494.71,32.62,0.13
9204851,PDCSAP,4.0,,4294,80,407.64,1.06,6,10.69,0.2,1.6,0.04,0.98,0.02,1.02,0.022,121.86,5.6,0.1
9205436,PDCSAP,16.0,,4441,126,534.79,2.22,5,4.88,0.3,1.01,0.01,1.73,0.03,0.579,0.009,212.76,7.18,0.05
9210141,PDCSAP,17.0,,4010,80,746.91,3.16,5,3.47,0.11,0.71,0.01,0.14,0.02,7.004,0.889,210.76,54.79,0.17
9217456,PDCSAP,18.0,,4397,80,180.75,1.03,7,10.08,0.26,1.56,0.01,0.43,0.03,2.324,0.14,166.93,20.32,0.16
9220921,PDCSAP,18.0,,4163,145,653.61,2.97,5,3.77,0.17,0.71,0.01,0.24,0.03,4.165,0.453,419.08,92.87,0.22
9221025,PDCSAP,18.0,,4165,145,566.26,3.15,5,3.29,0.16,0.71,0.01,0.24,0.03,4.266,0.457,324.12,70.72,0.25
9221176,PDCSAP,16.0,,4110,82,364.61,1.56,5,7.32,0.11,1.31,0.02,0.16,0.02,6.295,0.635,153.06,31.46,0.25
9221764,PDCSAP,17.0,,3947,138,1888.73,7.08,4,1.61,0.02,0.38,0.01,0.19,0.03,5.388,0.72,562.61,154.52,0.27
9223757,PDCSAP,18.0,,4107,124,1440.11,4.55,5,2.45,0.11,0.38,0.0,1.02,0.02,0.987,0.023,481.67,23.47,0.22
9225547,SAP,18.0,6.73,3815,133,2663.22,5.98,4,1.96,0.03,0.45,0.01,0.5,0.04,2.021,0.155,454.86,70.99,0.38
9228258,PDCSAP,4.0,,4643,135,340.42,1.24,,8.69,0.41,1.47,0.06,0.44,0.02,2.285,0.123,177.63,19.51,0.33
9230478,PDCSAP,18.0,,4151,129,568.14,3.41,4,3.32,0.09,0.67,0.01,0.38,0.03,2.692,0.194,438.42,66.51,0.26
9236769,SAP,4.0,10.26,3825,80,30412.07,24.37,,,,,,,,,,,,
9239082,PDCSAP,13.0,,4167,80,914.33,2.97,,3.95,0.05,0.77,0.01,0.6,0.03,1.668,0.083,315.39,32.31,0.85
9239474,PDCSAP,18.0,,3723,130,1218.91,4.87,4,2.28,0.03,0.5,0.01,0.49,0.03,2.051,0.123,323.14,41.26,0.87
9239675,PDCSAP,16.0,,4377,153,212.13,0.94,6,11.71,0.32,1.72,0.01,0.28,0.02,3.642,0.224,153.6,19.24,1.01
9246190,PDCSAP,18.0,,4096,80,391.48,2.23,5,4.99,0.14,0.95,0.01,0.55,0.03,1.828,0.093,203.55,1347048.58,0.84
9267305,PDCSAP,17.0,,4255,148,389.35,1.82,5,6.13,0.1,1.15,0.02,0.14,0.02,7.002,0.742,201.56,43.54,0.16
9268087,PDCSAP,18.0,,4616,161,305.03,1.33,6,8.36,0.23,1.39,0.01,0.31,0.02,3.204,0.221,144.42,20.19,0.12
9271989,SAP,17.0,8.52,3794,132,7213.32,13.2,3,0.89,0.02,0.26,0.01,0.05,0.02,13.438,2.128,1027.66,334.91,0.14
9272526,PDCSAP,16.0,,3973,139,3253.52,7.79,4,1.49,0.02,0.34,0.0,,,,,,,
9272761,SAP,18.0,36.23,3563,115,64222.49,47.13,,,,,,0.67,0.05,1.517,0.127,588.39,99.89,0.19
9273992,SAP,18.0,34.72,3636,121,46668.76,51.41,,,,,,0.3,0.04,3.392,0.418,1735.29,438.74,0.18
9274563,PDCSAP,18.0,,3939,137,769.21,3.84,4,3.23,0.11,0.67,0.02,0.36,0.02,2.79,0.151,257.22,28.15,0.16
9279949,PDCSAP,16.0,,4084,142,1039.06,3.53,5,2.96,0.09,0.6,0.01,0.12,0.02,7.955,1.032,397.15,105.47,0.27
9283133,PDCSAP,18.0,,3949,138,1509.35,4.68,5,2.05,0.03,0.4,0.01,0.29,0.02,3.506,0.247,399.8,56.96,0.18
9289485,PDCSAP,18.0,,4055,141,1022.66,3.21,4,3.67,0.06,0.8,0.0,0.26,0.02,3.933,0.312,155.38,24.98,0.38
9289861,SAP,4.0,12.01,3677,116,14075.21,15.53,,,,,,0.27,0.04,3.851,0.537,459.16,131.9,0.34
9290481,PDCSAP,17.0,,4836,145,115.89,0.79,6,14.17,0.41,2.13,0.02,0.54,0.03,1.869,0.09,138.83,13.88,0.42
9291829,SAP,17.0,16.53,3613,126,10779.72,22.52,3,0.52,0.01,0.15,0.03,0.22,0.03,4.594,0.713,771.95,248.46,0.29
9292059,PDCSAP,4.0,,4386,153,1768.41,3.89,,2.74,0.23,0.56,0.02,0.09,0.02,9.527,1.595,462.66,160.72,0.27
9292238,PDCSAP,18.0,,3873,135,1884.19,4.92,5,2.25,0.1,0.42,0.0,0.37,0.03,2.772,0.256,358.39,67.51,0.31
9301126,PDCSAP,16.0,,4320,151,176.87,1.18,6,9.83,0.72,1.43,0.02,0.27,0.02,3.761,0.213,151.93,18.2,0.99
9303992,PDCSAP,16.0,,4009,140,674.92,3.07,4,4.43,0.21,0.81,0.03,0.23,0.03,4.364,0.581,366.56,100.47,0.93
9305262,PDCSAP,4.0,,4055,80,2124.09,6.68,,1.75,0.02,0.4,0.03,0.06,0.02,11.732,2.021,1053.04,375.84,1.08
9306046,PDCSAP,18.0,,4143,80,747.99,3.57,4,3.52,0.18,0.69,0.01,0.44,0.03,2.283,0.134,345.02,41.26,0.91
9307768,SAP,18.0,15.26,3513,122,9699.43,29.06,3,0.29,0.01,0.11,0.02,0.18,0.03,5.603,1.023,1641.6,631.88,1.4
9307887,PDCSAP,17.0,,3878,135,1420.06,5.61,,1.78,0.05,0.4,0.0,0.23,0.03,4.335,0.602,729.13,209.87,1.27
9326304,PDCSAP,16.0,,3960,80,1044.92,4.4,4,2.65,0.03,0.58,0.01,1.2,0.03,0.835,0.019,345.79,16.89,0.07
9326578,SAP,18.0,6.97,3859,80,4238.67,11.92,,,,,,0.1,0.02,9.349,1.225,595.6,159.94,0.11
9328434,PDCSAP,18.0,,4043,141,1282.01,3.29,5,3.35,0.11,0.62,0.0,0.42,0.02,2.418,0.145,250.69,30.48,0.16
9329519,PDCSAP,4.0,,4391,80,418.09,0.94,6,12.77,0.15,1.94,0.02,0.68,0.02,1.485,0.048,100.54,7.1,0.12
9330792,SAP,18.0,16.03,3823,133,10703.91,18.8,3,0.64,0.01,0.18,0.01,0.38,0.04,2.714,0.269,1335.93,270.14,0.1
9333250,PDCSAP,17.0,,4349,80,1185.07,5.61,4,2.03,0.07,0.42,0.02,0.28,0.02,3.646,0.299,606.14,100.64,0.14
9333254,PDCSAP,16.0,,4169,145,783.81,2.12,5,5.7,0.1,1.08,0.0,0.13,0.02,7.635,0.905,299.15,72.31,0.12
9333664,PDCSAP,17.0,,4135,144,973.17,4.02,4,2.79,0.04,0.5,0.0,0.14,0.01,7.121,0.623,355.29,62.98,0.14
9334010,PDCSAP,16.0,,4099,80,525.72,1.72,6,6.31,0.19,1.08,0.01,0.28,0.02,3.579,0.263,205.28,30.5,0.19
9334666,PDCSAP,18.0,,4015,80,989.62,3.11,5,3.47,0.2,0.72,0.01,0.32,0.03,3.191,0.263,269.26,45.06,0.22
9335536,PDCSAP,8.0,,4789,80,171.86,1.06,5,10.58,0.37,1.85,0.04,0.23,0.02,4.308,0.28,121.82,16.0,0.17
9344639,PDCSAP,18.0,,4316,100,328.77,1.63,6,6.29,0.32,1.1,0.01,0.41,0.02,2.465,0.115,174.64,16.54,0.16
9347165,PDCSAP,18.0,,4080,142,878.66,2.86,5,4.07,0.05,0.76,0.03,0.42,0.02,2.378,0.129,229.65,25.18,0.19
9347265,PDCSAP,18.0,,3850,134,2433.76,9.4,3,1.32,0.03,0.3,0.01,0.14,0.02,6.993,1.095,649.47,210.11,0.2
9347339,PDCSAP,18.0,,3760,80,1504.83,5.49,5,1.76,0.04,0.43,0.03,0.97,0.02,1.03,0.025,388.53,19.6,0.19
9349037,PDCSAP,18.0,,4352,152,405.52,1.83,5,6.9,0.23,1.23,0.01,0.22,0.02,4.509,0.459,224.3,46.53,0.35
9349690,PDCSAP,18.0,,4167,80,385.11,2.27,5,4.61,0.12,0.87,0.02,0.35,0.03,2.909,0.246,241.14,41.37,0.31
9350124,PDCSAP,4.0,,4070,81,447.9,1.06,7,9.47,0.49,1.48,0.11,0.59,0.03,1.698,0.078,147.33,13.77,0.29
9350555,SAP,17.0,25.41,3489,122,88709.73,140.34,,,,,,,,,,,,
9351815,PDCSAP,16.0,,4285,149,207.91,1.45,6,7.35,0.33,1.26,0.03,0.17,0.02,5.828,0.517,200.06,36.04,0.34
9353627,SAP,18.0,25.88,3798,132,22249.59,35.86,2,,,,,0.22,0.03,4.637,0.558,2212.18,546.24,0.29
9356988,SAP,13.0,62.19,3433,115,65598.25,73.52,,,,,,0.52,0.06,1.989,0.247,1518.63,389.51,0.3
9363969,PDCSAP,18.0,,4365,80,270.41,1.54,5,7.26,0.11,1.13,0.01,0.35,0.03,2.931,0.242,331.52,55.56,0.69
9364590,PDCSAP,4.0,,4404,80,308.94,1.19,,9.57,0.17,1.37,0.02,0.33,0.03,3.02,0.235,232.05,37.48,0.79
9367639,PDCSAP,18.0,,4059,142,569.5,2.97,5,3.1,0.08,0.66,0.02,0.47,0.03,2.145,0.124,342.1,40.45,0.72
9368427,PDCSAP,18.0,,3998,80,1029.95,7.24,4,1.52,0.05,0.35,0.02,0.21,0.03,4.896,0.722,543.59,165.68,1.3
9368583,SAP,18.0,11.67,3941,137,6117.48,12.85,4,0.73,0.13,0.21,0.02,0.34,0.04,2.978,0.367,895.44,238.97,1.2
9368621,PDCSAP,18.0,,3899,136,3103.89,9.33,3,1.26,0.11,0.31,0.02,0.36,0.04,2.834,0.327,656.33,162.42,0.99
9388549,PDCSAP,18.0,,3797,132,1623.29,5.26,4,1.86,0.08,0.43,0.0,0.76,0.02,1.326,0.044,402.43,27.21,0.11
9390017,PDCSAP,18.0,,4379,80,505.15,2.71,5,4.3,0.04,0.83,0.02,0.35,0.02,2.86,0.156,190.38,21.03,0.14
9391582,PDCSAP,16.0,,4476,80,554.87,2.18,5,5.23,0.05,0.97,0.03,0.15,0.02,6.452,0.715,441.3,99.96,0.12
9396925,PDCSAP,18.0,,4056,141,2113.13,6.78,4,1.76,0.02,0.38,0.01,0.67,0.02,1.502,0.055,622.12,47.02,0.17
9397064,SAP,18.0,11.97,3760,80,8215.65,14.7,3,0.81,0.02,0.22,0.01,0.2,0.02,5.008,0.596,1072.58,261.41,0.14
9405541,SAP,17.0,20.94,3603,80,8976.11,21.95,4,0.4,0.02,0.11,0.01,0.4,0.03,2.507,0.195,2151.1,339.92,0.17
9407261,PDCSAP,6.0,,4705,141,431.25,1.1,6,9.91,0.27,1.56,0.01,0.28,0.02,3.67,0.318,154.45,27.27,0.17
9410582,SAP,18.0,10.85,3753,131,6490.31,13.15,3,0.91,0.01,0.26,0.01,0.63,0.03,1.592,0.086,434.13,49.09,0.23
9413781,SAP,17.0,7.7,3663,128,3824.82,10.97,,,,,,0.07,0.02,11.337,2.001,1340.47,491.37,0.26
9413918,SAP,18.0,16.34,3730,80,10619.68,20.14,3,0.58,0.01,0.16,0.0,0.46,0.02,2.192,0.114,817.08,86.25,0.26
9414068,PDCSAP,18.0,,4615,100,275.58,1.24,5,10.03,0.3,1.63,0.01,0.41,0.02,2.482,0.151,157.91,19.47,0.23
9415248,PDCSAP,18.0,,4200,80,300.65,1.53,6,7.35,0.19,1.14,0.01,0.67,0.02,1.508,0.048,219.48,14.61,0.23
9418872,SAP,13.0,31.81,3270,114,34151.37,45.11,2,,,,,0.53,0.08,2.007,0.335,716.73,249.99,0.33
9426011,PDCSAP,18.0,,3759,131,1119.11,7.15,3,1.86,0.1,0.44,0.01,,,,,,,
9427638,PDCSAP,18.0,,4145,145,352.31,1.71,5,7.32,0.2,1.18,0.05,0.44,0.02,2.277,0.123,207.02,23.31,0.86
9428106,PDCSAP,18.0,,4114,144,574.92,2.7,,4.34,0.3,0.85,0.01,0.3,0.03,3.337,0.321,298.3,58.88,1.0
9428908,SAP,4.0,16.15,3802,80,18002.81,18.86,,,,,,0.14,0.04,6.648,1.395,2057.09,911.81,1.27
9430155,SAP,4.0,6.56,3755,80,14603.25,28.29,,,,,,,,,,,,
9430843,PDCSAP,5.0,,4160,145,353.13,1.58,5,6.45,0.12,1.07,0.03,0.56,0.03,1.81,0.109,180.83,22.62,0.77
9447134,SAP,18.0,8.07,3942,80,2695.33,10.3,4,1.19,0.02,0.32,0.01,0.18,0.02,5.672,0.62,784.97,174.61,0.16
9447427,PDCSAP,18.0,,3858,80,2340.33,9.21,4,1.05,0.01,0.28,0.01,0.44,0.02,2.275,0.104,576.01,53.92,0.14
9451604,PDCSAP,18.0,,4201,80,639.87,2.82,5,4.12,0.22,0.79,0.02,0.3,0.02,3.406,0.253,291.92,44.08,0.13
9451931,SAP,4.0,23.54,4081,80,18911.65,48.01,,,,,,0.08,0.02,10.551,1.746,1497.65,512.05,0.11
9452919,PDCSAP,18.0,,3949,138,1755.0,6.63,4,1.84,0.03,0.41,0.01,0.24,0.02,4.191,0.418,446.28,90.68,0.09
9456214,SAP,18.0,11.45,3866,80,4842.23,12.83,3,0.89,0.02,0.22,0.03,0.22,0.02,4.596,0.488,940.47,203.48,0.12
9456725,PDCSAP,18.0,,4056,141,2223.01,6.47,4,1.77,0.07,0.33,0.0,0.22,0.02,4.626,0.505,533.3,118.77,0.2
9456779,PDCSAP,18.0,,4090,81,690.9,2.69,5,4.45,0.07,0.87,0.01,1.03,0.03,0.969,0.026,257.59,14.35,0.16
9458060,PDCSAP,18.0,,4186,146,545.53,1.99,5,5.42,0.17,0.96,0.01,0.22,0.02,4.523,0.475,250.27,53.46,0.15
9458342,SAP,18.0,59.52,3183,121,126134.83,100.72,,,,,,0.7,0.08,1.472,0.17,1082.7,255.91,0.13
9458605,PDCSAP,3.0,,4400,154,413.57,0.82,6,13.3,1.11,1.88,0.11,0.66,0.06,1.568,0.16,89.57,18.58,0.21
9467649,SAP,18.0,12.33,3562,124,7199.72,11.76,4,,,,,0.22,0.03,4.59,0.626,1211.41,339.74,0.18
9468610,PDCSAP,16.0,,4320,151,475.62,2.77,5,4.22,0.05,0.94,0.01,0.11,0.02,8.743,1.088,324.69,82.84,0.19
9470055,PDCSAP,18.0,,4291,100,276.13,1.48,5,8.14,0.13,1.27,0.02,0.47,0.03,2.167,0.133,207.94,25.89,0.26
9473998,PDCSAP,18.0,,4388,153,616.71,2.9,,3.93,0.04,0.68,0.03,0.23,0.02,4.382,0.42,332.39,64.81,0.24
9474021,PDCSAP,18.0,,4083,100,1546.14,5.32,4,2.21,0.03,0.54,0.01,0.46,0.02,2.191,0.11,331.42,35.11,0.23
9475559,PDCSAP,18.0,,4218,127,663.25,4.45,4,2.67,0.06,0.55,0.01,0.26,0.02,3.892,0.362,626.06,118.31,0.3
9479661,SAP,13.0,30.64,3411,115,48212.36,74.27,,,,,,0.5,0.07,2.108,0.305,1214.46,371.95,0.39
9486764,PDCSAP,18.0,,4254,148,401.67,1.99,5,5.9,0.13,1.09,0.02,0.26,0.03,3.951,0.432,227.37,50.76,0.84
9489078,PDCSAP,4.0,,4340,80,767.02,2.6,,4.04,0.24,0.56,0.08,0.11,0.02,8.528,1.183,511.73,146.22,1.11
9491305,SAP,18.0,10.29,3800,80,5932.25,11.29,4,0.85,0.03,0.23,0.01,0.24,0.05,4.234,0.927,1614.54,785.04,0.84
9491339,PDCSAP,16.0,,3735,130,3138.8,11.3,3,1.01,0.06,0.28,0.02,,,,,,,
9508346,PDCSAP,18.0,,4413,80,157.44,0.88,7,11.95,0.26,1.81,0.02,0.42,0.02,2.407,0.121,131.72,13.59,0.13
9508395,PDCSAP,7.0,,4674,80,297.97,1.02,6,10.93,0.13,1.86,0.04,0.3,0.02,3.363,0.215,98.65,12.73,0.13
9509251,PDCSAP,18.0,,4251,148,276.22,1.54,6,6.89,0.24,1.21,0.01,0.44,0.02,2.27,0.097,174.82,15.14,0.14
9512787,PDCSAP,18.0,,4276,149,429.37,1.64,5,6.94,0.09,1.23,0.02,0.2,0.02,4.988,0.386,187.52,29.38,0.16
9513182,PDCSAP,18.0,,3965,80,1517.72,6.68,4,1.74,0.03,0.32,0.02,0.26,0.02,3.928,0.35,417.46,75.57,0.09
9514751,PDCSAP,4.0,,3947,80,3768.51,8.95,4,1.26,0.04,0.26,0.03,0.09,0.02,10.142,1.412,504.98,144.14,0.13
9517003,PDCSAP,18.0,,4654,100,290.04,1.37,6,7.79,0.34,1.37,0.01,0.33,0.02,3.065,0.193,221.22,28.14,0.14
9517639,SAP,5.0,20.63,3374,114,96771.28,130.51,,,,,,0.37,0.05,2.783,0.416,1727.27,534.31,0.08
9519036,PDCSAP,18.0,,4356,152,608.41,2.9,,3.92,0.04,0.73,0.01,0.26,0.02,3.922,0.366,220.98,41.85,0.17
9519210,PDCSAP,18.0,,4197,146,363.64,3.23,4,3.56,0.09,0.67,0.03,0.16,0.02,6.316,0.844,658.49,180.17,0.16
9519609,PDCSAP,4.0,,4262,80,427.79,1.1,6,10.51,0.21,1.48,0.12,0.95,0.02,1.058,0.025,113.02,5.98,0.12
9519964,SAP,18.0,7.32,3953,138,1811.69,7.66,4,1.51,0.02,0.29,0.01,0.2,0.02,4.975,0.527,773.89,166.97,0.14
9520864,PDCSAP,12.0,,4596,160,223.92,0.82,7,13.04,0.18,1.94,0.01,0.61,0.02,1.634,0.053,103.37,6.82,0.12
9521501,PDCSAP,18.0,,3928,137,529.34,2.39,5,4.23,0.15,0.78,0.01,0.56,0.02,1.799,0.075,227.88,19.85,0.16
9521696,PDCSAP,18.0,,4049,80,679.89,2.28,6,4.28,0.31,0.85,0.01,0.34,0.02,2.934,0.199,223.41,30.62,0.19
9527517,PDCSAP,18.0,,4078,142,1069.8,4.58,4,2.63,0.03,0.58,0.02,0.81,0.02,1.231,0.034,333.91,19.16,0.11
9527740,SAP,18.0,8.37,3908,136,2591.35,7.84,,,,,,0.26,0.02,3.9,0.355,568.2,104.96,0.13
9527984,SAP,12.0,20.83,4055,117,11752.23,22.66,,,,,,0.22,0.02,4.58,0.513,2166.18,495.94,0.19
9528112,SAP,17.0,73.1,3295,80,117939.32,93.56,,,,,,3.92,0.16,0.257,0.011,1722.38,338.97,0.07
9529652,PDCSAP,17.0,,3930,80,1615.97,4.92,4,2.31,0.04,0.41,0.01,0.99,0.03,1.01,0.029,396.48,24.03,0.15
9531251,SAP,18.0,29.14,3310,114,22033.1,36.58,3,0.34,0.03,0.09,0.01,0.37,0.08,2.939,0.678,1084.11,535.41,0.27
9534231,SAP,18.0,12.94,3663,128,10035.18,15.71,3,0.75,0.01,0.2,0.02,0.21,0.02,4.82,0.496,1062.03,222.75,0.36
9534315,SAP,5.0,21.15,3548,115,27859.74,21.98,,,,,,0.63,0.05,1.616,0.118,592.97,88.57,0.27
9535637,SAP,18.0,9.0,3601,115,7772.74,23.34,,,,,,0.09,0.03,8.984,1.854,4293.94,1857.07,0.26
9541437,PDCSAP,15.0,,4301,150,238.74,2.27,6,4.44,0.1,0.76,0.02,0.39,0.03,2.594,0.184,353.42,50.77,0.39
9549070,PDCSAP,9.0,,4324,127,709.12,2.54,,4.5,0.09,0.88,0.01,1.29,0.03,0.774,0.016,251.87,11.79,0.47
9551276,PDCSAP,18.0,,3797,132,1422.05,5.93,4,1.89,0.02,0.41,0.02,0.25,0.03,4.116,0.425,480.82,102.26,0.94
9551841,PDCSAP,18.0,,4106,143,573.96,3.58,5,2.89,0.07,0.61,0.01,0.16,0.02,6.042,0.823,546.07,153.11,1.02
9570858,SAP,18.0,44.8,3195,114,329780.8,294.09,,,,,,0.62,0.08,1.69,0.229,2238.88,623.76,0.09
9573389,PDCSAP,4.0,,4088,80,873.28,2.23,5,4.96,0.31,0.81,0.03,0.53,0.02,1.886,0.073,263.38,21.05,0.16
9573535,SAP,18.0,11.74,3541,123,3184.47,12.79,,,,,,0.56,0.02,1.797,0.079,514.08,46.19,0.14
9574235,SAP,18.0,10.21,4367,133,3328.16,10.25,,,,,,0.37,0.03,2.761,0.263,631.8,122.5,0.08
9574272,PDCSAP,18.0,,4142,80,430.62,2.25,5,4.56,0.07,0.85,0.01,0.64,0.03,1.561,0.067,284.37,24.72,0.08
9576189,PDCSAP,18.0,,4482,80,660.26,7.4,,1.86,0.03,0.41,0.02,0.21,0.02,4.89,0.567,851.92,201.68,0.11
9579009,PDCSAP,18.0,,4119,144,582.87,2.38,6,4.46,0.18,0.74,0.03,0.43,0.02,2.344,0.104,319.56,28.84,0.12
9579482,SAP,18.0,12.9,3844,134,9659.12,15.68,3,0.75,0.01,0.21,0.01,0.11,0.02,8.397,1.454,1576.84,566.63,0.13
9579778,SAP,18.0,18.2,3687,80,11432.02,16.82,4,,,,,0.4,0.04,2.588,0.296,741.06,173.6,0.13
9581917,PDCSAP,4.0,,4200,80,656.55,1.82,,5.77,0.19,1.1,0.03,0.6,0.02,1.671,0.061,173.05,13.28,0.16
9582057,PDCSAP,16.0,,3810,133,2000.71,6.79,4,1.42,0.22,0.31,0.01,0.11,0.01,8.665,1.037,381.83,93.39,0.17
9582633,PDCSAP,14.0,,5039,176,104.54,2.08,,5.71,0.1,0.97,0.02,1.19,0.03,,,,,
9582638,PDCSAP,16.0,,4225,80,680.53,2.52,4,5.7,0.08,1.06,0.01,0.36,0.02,2.807,0.161,153.09,17.75,0.19
9582784,PDCSAP,4.0,,4387,80,432.97,1.91,,6.26,0.86,1.34,0.16,0.64,0.02,1.579,0.054,138.6,10.15,0.18
9588504,PDCSAP,18.0,,5151,168,187.99,1.03,5,11.51,0.17,1.99,0.02,0.16,0.01,6.385,0.595,188.93,35.77,0.15
9589060,PDCSAP,6.0,,4909,153,183.87,0.83,6,13.14,0.26,1.95,0.02,0.32,0.02,3.16,0.216,144.02,19.95,0.18
9589271,PDCSAP,17.0,,4193,125,276.48,1.17,7,8.82,0.16,1.36,0.01,0.71,0.03,1.422,0.055,121.31,9.58,0.12
9590255,PDCSAP,18.0,,3952,138,2365.71,9.99,3,1.16,0.05,0.32,0.03,0.14,0.02,6.967,1.108,857.0,282.07,0.12
9593633,PDCSAP,18.0,,3700,80,731.01,3.62,,3.1,0.09,0.63,0.03,0.73,0.03,1.375,0.054,250.84,21.21,0.32
9594437,PDCSAP,16.0,,4202,124,700.22,2.85,5,3.56,0.22,0.68,0.0,0.71,0.03,1.415,0.054,471.57,37.1,0.3
9594450,PDCSAP,11.0,,,,396.13,2.85,6,3.56,0.18,0.64,0.03,,,,,,,
9595264,SAP,4.0,13.75,3539,123,17182.83,21.12,,,,,,0.16,0.03,6.209,1.1,320.57,118.2,0.35
9595645,PDCSAP,18.0,,4294,150,188.37,1.61,6,6.06,0.24,0.95,0.01,0.56,0.02,1.805,0.064,342.56,25.63,0.28
9596581,SAP,18.0,12.36,3635,127,2968.1,12.94,3,0.65,0.1,0.22,0.01,0.29,0.02,3.417,0.252,1798.59,268.36,0.24
9603833,SAP,15.0,18.94,3747,80,18278.6,38.49,,,,,,0.08,0.03,9.053,1.93,1452.84,650.18,0.31
9604620,PDCSAP,13.0,,3767,121,8130.61,17.34,3,0.66,0.01,0.17,0.01,0.43,0.04,2.359,0.236,615.77,126.06,0.41
9605151,SAP,15.0,7.63,3967,138,2649.53,7.1,,,,,,0.24,0.03,4.256,0.503,929.26,226.18,0.59
9605196,PDCSAP,3.0,,4455,89,277.84,1.09,,10.6,1.11,1.55,0.19,1.16,0.02,0.867,0.018,173.45,7.69,0.31
9606251,PDCSAP,11.0,,5192,181,394.71,1.08,6,10.64,0.33,1.65,0.03,0.25,0.03,4.057,0.457,49.93,11.72,0.7
9630581,SAP,5.0,24.8,3645,115,44796.38,29.83,,,,,,0.47,0.03,2.139,0.149,1284.24,181.0,0.12
9632503,PDCSAP,18.0,,3960,80,820.4,3.06,,3.91,0.07,0.74,0.02,0.98,0.03,1.024,0.027,276.9,15.45,0.1
9635876,PDCSAP,18.0,,3750,80,2251.94,6.46,4,1.77,0.03,0.39,0.03,0.4,0.02,2.518,0.138,436.26,48.54,0.08
9636300,PDCSAP,16.0,,4246,80,893.35,2.02,5,5.99,0.05,1.1,0.01,0.61,0.03,1.653,0.076,167.82,15.71,0.13
9642131,SAP,17.0,9.99,3827,80,4928.69,12.31,3,0.99,0.18,0.27,0.01,0.13,0.03,7.4,1.254,1350.1,474.59,0.15
9645298,PDCSAP,18.0,,4116,144,1162.84,4.15,4,2.92,0.12,0.54,0.01,0.23,0.02,4.434,0.449,354.55,73.07,0.18
9649610,SAP,18.0,9.78,3787,132,2950.79,10.69,3,1.2,0.13,0.32,0.01,0.54,0.03,1.861,0.088,424.69,41.55,0.22
9652676,PDCSAP,18.0,,4221,147,748.96,3.58,5,2.92,0.07,0.66,0.02,0.21,0.02,4.708,0.501,528.81,114.94,0.3
9654425,PDCSAP,8.0,,,,68.19,0.8,6,13.54,0.34,2.15,0.02,,,,,,,
9654907,SAP,5.0,8.47,4026,140,3261.82,9.64,,,,,,0.66,0.03,1.533,0.064,811.42,70.99,0.25
9655091,SAP,18.0,40.45,3347,114,96583.99,72.79,,,,,,0.41,0.09,2.671,0.641,1278.42,659.94,0.46
9655786,PDCSAP,5.0,,,,1030.21,3.76,,3.28,0.11,0.55,0.04,,,,,,,
9656751,SAP,2.0,8.7,4043,141,3427.68,6.44,,,,,,0.23,0.02,4.358,0.35,1015.4,165.2,0.28
9657548,PDCSAP,18.0,,4244,148,395.08,2.45,5,3.78,0.08,0.82,0.04,0.18,0.02,5.434,0.625,346.94,81.39,0.22
9658434,PDCSAP,4.0,,4467,134,296.09,1.08,,10.4,0.55,1.46,0.07,1.21,0.02,0.825,0.016,182.48,7.8,0.24
9664262,SAP,4.0,8.42,,121,4965.74,7.76,,,,,,0.2,0.03,5.058,0.69,736.9,206.91,0.29
9666718,PDCSAP,15.0,,4338,100,525.67,1.48,6,7.59,0.29,1.24,0.01,0.43,0.03,2.341,0.154,205.92,27.4,0.51
9667178,SAP,13.0,57.08,3203,115,94678.27,69.36,,,,,,0.78,0.1,1.343,0.183,1296.76,371.53,0.44
9673785,SAP,17.0,10.26,3469,121,11275.94,21.98,3,0.54,0.01,0.15,0.0,,,,,,,
9691826,PDCSAP,17.0,,4436,80,204.34,0.81,6,13.89,0.23,1.93,0.01,0.66,0.02,1.525,0.05,139.75,9.69,0.16
9692104,SAP,18.0,14.83,3597,125,11566.01,17.06,3,0.69,0.01,0.19,0.01,0.17,0.02,5.757,0.612,1193.72,259.26,0.11
9692932,SAP,18.0,30.19,3400,117,74285.96,56.12,,,,,,0.33,0.04,3.145,0.407,1025.71,272.3,0.11
9697078,PDCSAP,18.0,,4112,143,781.44,3.23,4,3.56,0.06,0.79,0.03,0.33,0.03,3.09,0.238,226.07,35.3,0.15
9697403,SAP,18.0,19.75,,,37323.04,26.26,3,,,,,,,,,,,
9697618,SAP,18.0,5.98,3950,80,3013.87,5.66,,,,,,0.19,0.02,5.279,0.638,460.73,114.1,0.13
9701415,PDCSAP,12.0,,4243,80,623.14,2.43,5,4.76,0.09,0.93,0.01,0.16,0.01,6.352,0.483,201.01,30.93,0.12
9701685,PDCSAP,12.0,,4254,80,476.44,3.58,4,3.25,0.07,0.6,0.04,0.27,0.02,3.676,0.278,555.53,85.0,0.12
9704050,PDCSAP,18.0,,4020,80,1521.98,4.93,4,2.41,0.03,0.44,0.01,1.81,0.03,0.553,0.008,355.46,11.78,0.07
9704325,PDCSAP,17.0,,4160,83,213.88,1.39,6,6.91,0.22,1.14,0.02,2.16,0.03,0.464,0.006,228.03,7.53,0.08
9712075,PDCSAP,5.0,,4756,143,280.03,0.95,6,11.85,0.62,1.83,0.07,0.57,0.03,1.76,0.1,135.79,15.61,0.11
9714204,PDCSAP,18.0,,3981,139,564.63,2.53,5,4.53,0.07,0.88,0.01,0.11,0.01,8.924,1.041,434.18,103.41,0.26
9714342,PDCSAP,16.0,,4176,146,617.61,2.28,5,4.94,0.07,0.89,0.01,0.14,0.01,7.141,0.686,269.0,52.54,0.29
9715189,SAP,18.0,11.64,3670,80,3951.19,13.18,3,0.84,0.03,0.23,0.01,0.51,0.03,1.978,0.103,958.95,101.65,0.31
9716045,PDCSAP,5.0,,4264,126,855.43,3.26,,3.32,0.07,0.69,0.02,0.52,0.03,1.944,0.11,624.98,72.28,0.24
9716183,PDCSAP,7.0,,,,1740.97,3.9,,2.78,0.11,0.52,0.06,,,,,,,
9716455,PDCSAP,11.0,,,,2837.3,3.57,,3.39,0.13,0.64,0.02,,,,,,,
9717547,PDCSAP,5.0,,4695,143,414.39,1.12,6,10.31,0.21,1.61,0.02,0.32,0.02,3.164,0.175,152.85,17.16,0.24
9717671,PDCSAP,16.0,,4281,149,360.1,1.93,5,6.35,0.13,1.16,0.02,0.21,0.01,4.857,0.26,156.19,16.97,0.28
9724075,SAP,15.0,11.7,3741,130,4840.47,13.39,3,0.93,0.02,0.23,0.01,0.27,0.05,3.812,0.737,353.92,143.86,0.35
9724424,PDCSAP,14.0,,4031,141,1491.87,7.2,4,1.64,0.07,0.37,0.02,,,,,,,
9726045,PDCSAP,11.0,,4154,100,511.75,2.38,6,3.7,0.2,0.81,0.02,0.41,0.03,2.45,0.167,281.66,39.0,0.31
9728629,SAP,13.0,28.34,3340,115,32825.56,48.69,,,,,,0.37,0.08,2.907,0.663,1531.23,747.99,0.43
9728822,PDCSAP,15.0,,3850,80,460.85,2.58,5,4.4,0.07,0.85,0.04,1.05,0.03,0.955,0.023,238.58,12.55,0.34
9754625,PDCSAP,18.0,,4077,80,703.89,2.26,5,5.05,0.18,0.97,0.0,0.91,0.03,1.105,0.031,178.41,10.58,0.15
9760924,SAP,18.0,62.19,3610,126,104903.37,99.36,,,,,,0.45,0.04,2.239,0.196,1729.37,307.72,0.11
9761625,PDCSAP,18.0,,4619,100,213.98,1.22,6,9.27,0.2,1.43,0.01,0.37,0.02,2.712,0.167,231.37,28.78,0.1
9763564,PDCSAP,7.0,,4377,80,242.63,1.27,7,6.27,0.15,1.4,0.02,0.24,0.02,4.139,0.369,151.73,27.45,0.11
9764007,,,,,,,,,1.19,0.21,0.27,0.01,0.14,0.02,6.891,0.991,1244.64,368.51,0.17
9765062,SAP,17.0,7.37,3960,80,13608.8,50.71,,,,,,0.63,0.02,1.59,0.057,296.25,21.97,0.13
9775232,PDCSAP,17.0,,4402,132,275.1,0.85,7,12.01,0.29,1.86,0.01,0.26,0.01,3.864,0.204,85.77,9.15,0.21
9775446,PDCSAP,4.0,,4243,148,484.48,1.24,6,8.15,0.18,1.43,0.02,0.65,0.02,1.54,0.05,142.98,9.77,0.24
9775591,PDCSAP,3.0,,4697,136,207.54,0.61,7,15.07,0.45,1.92,0.04,0.83,0.02,1.21,0.035,174.31,11.18,0.25
9777864,PDCSAP,18.0,,3974,139,1414.74,5.24,4,2.24,0.03,0.5,0.02,0.18,0.02,5.576,0.607,622.09,138.0,0.3
9778826,PDCSAP,4.0,,4448,155,420.0,1.29,,8.21,0.4,1.4,0.02,0.18,0.01,5.411,0.334,171.66,21.48,0.25
9783807,SAP,15.0,11.38,3900,80,5239.74,12.9,3,,,,,0.15,0.02,6.424,0.874,1227.9,342.71,0.27
9785533,PDCSAP,4.0,,4119,80,1132.76,2.09,,5.55,0.1,1.06,0.07,0.26,0.03,3.913,0.426,286.66,63.67,0.3
9786507,SAP,15.0,10.09,3617,126,9397.83,15.1,,,,,,0.12,0.03,7.517,1.362,948.1,357.41,0.34
9786779,PDCSAP,6.0,,4385,137,352.18,1.44,6,7.45,0.18,1.22,0.03,0.17,0.01,5.838,0.477,248.99,41.28,0.4
9787065,SAP,15.0,9.16,4067,142,4190.34,9.46,4,1.0,0.03,0.27,0.01,0.29,0.02,3.424,0.274,597.28,97.14,0.27
9788627,SAP,5.0,31.33,3548,115,37445.99,33.68,,,,,,0.75,0.06,1.36,0.103,1476.04,226.6,0.48
9790884,PDCSAP,11.0,,4188,125,319.75,2.34,5,3.88,0.05,0.69,0.02,0.68,0.03,1.49,0.072,454.25,45.57,0.61
9791248,PDCSAP,15.0,,4370,152,173.69,1.05,6,10.92,0.13,1.67,0.01,0.5,0.03,2.031,0.119,191.29,23.42,0.55
9820825,SAP,18.0,28.34,3595,115,17644.03,30.51,,,,,,0.46,0.03,2.196,0.167,1814.57,279.13,0.13
9821863,PDCSAP,18.0,,4024,80,1440.79,4.83,4,2.42,0.02,0.57,0.01,0.44,0.02,2.271,0.119,338.01,36.12,0.1
9824132,PDCSAP,18.0,,4296,150,458.13,2.48,5,4.46,0.33,0.84,0.01,0.32,0.02,3.155,0.198,274.61,34.87,0.22
9825822,PDCSAP,18.0,,4365,100,468.32,1.9,5,5.65,0.12,1.18,0.01,0.7,0.02,1.444,0.052,179.87,1189015.42,0.13
9835672,PDCSAP,16.0,,3910,80,495.77,2.46,6,4.05,0.12,0.8,0.01,1.21,0.03,0.827,0.018,277.77,12.97,0.2
9835765,SAP,18.0,25.25,3522,115,41637.96,43.5,,,,,,0.54,0.04,1.879,0.143,1422.43,220.37,0.24
9838331,PDCSAP,18.0,,3840,80,1150.23,4.04,,2.75,0.05,0.61,0.0,0.21,0.02,4.769,0.495,219.57,46.38,0.22
9845323,PDCSAP,15.0,,4129,125,854.84,2.03,,5.56,0.08,0.88,0.02,0.62,0.03,1.631,0.072,227.89,20.73,0.24
9845997,SAP,5.0,35.92,3247,115,31650.66,65.25,,,,,,0.59,0.08,1.812,0.289,2623.15,870.97,0.31
9848470,SAP,15.0,7.6,3800,80,1419.41,6.44,,,,,,0.87,0.02,1.154,0.027,444.93,22.18,0.33
9851021,SAP,15.0,6.39,3959,138,1200.82,14.97,,,,,,0.51,0.03,1.961,0.102,522.46,57.05,0.46
9852625,PDCSAP,15.0,,4545,100,189.95,0.86,5,14.56,0.36,2.28,0.01,0.53,0.02,1.885,0.084,88.27,8.08,0.78
9852964,SAP,15.0,10.94,3730,80,5097.75,12.61,4,0.92,0.02,0.21,0.0,0.36,0.03,2.813,0.243,927.74,163.76,1.15
9872108,SAP,5.0,6.15,4433,80,1835.9,5.73,,,,,,0.4,0.03,2.545,0.186,494.56,73.13,0.1
9872162,PDCSAP,18.0,,4207,147,401.83,1.52,6,7.43,0.11,1.23,0.03,0.42,0.03,2.39,0.143,146.32,17.65,0.1
9873116,PDCSAP,4.0,,4276,80,643.75,1.5,,7.41,0.34,1.24,0.04,0.65,0.02,1.549,0.056,159.08,12.27,0.16
9874022,SAP,17.0,19.03,,,9030.59,22.73,3,,,,,,,,,,,
9875768,SAP,18.0,13.94,3771,131,11557.18,14.22,3,0.81,0.01,0.18,0.01,0.44,0.03,2.28,0.132,867.98,102.5,0.15
9880337,SAP,18.0,68.31,3709,129,178440.89,108.12,,,,,,,,,,,,
9884557,SAP,5.0,6.15,4449,137,3976.18,10.41,,,,,,0.05,0.02,14.308,2.29,1215.85,400.32,0.14
9885332,SAP,18.0,54.82,3529,115,88601.02,70.69,,,,,,0.53,0.06,1.95,0.24,1676.29,423.2,0.16
9893942,SAP,18.0,15.26,3677,128,8861.81,19.1,3,0.61,0.02,0.17,0.01,0.11,0.02,8.475,1.449,1071.12,380.58,0.18
9895367,PDCSAP,6.0,,4317,128,425.61,1.24,5,9.91,0.21,1.6,0.02,0.29,0.02,3.419,0.238,127.2,17.95,0.31
9896545,SAP,18.0,21.26,3678,80,22219.72,34.52,2,,,,,0.51,0.04,1.977,0.143,853.88,126.16,0.27
9896877,PDCSAP,18.0,,4442,80,181.14,1.34,4,8.9,0.3,1.53,0.01,0.42,0.02,2.378,0.116,211.46,20.97,0.28
9902808,SAP,15.0,14.27,3741,119,9339.5,16.67,3,0.71,0.01,0.2,0.01,0.25,0.02,4.039,0.363,730.23,133.51,0.2
9903290,PDCSAP,15.0,,4285,100,329.74,1.71,6,5.79,0.15,0.96,0.01,0.33,0.03,3.068,0.291,337.55,65.07,0.26
9903947,PDCSAP,4.0,,4524,133,526.3,0.93,6,12.55,0.22,1.84,0.05,0.5,0.02,2.032,0.101,118.29,11.96,0.26
9904034,PDCSAP,15.0,,4095,143,503.64,3.5,,3.06,0.12,0.63,0.02,0.24,0.02,4.25,0.409,569.31,111.46,0.26
9906608,PDCSAP,11.0,,4149,145,312.14,1.62,5,7.18,0.11,1.24,0.03,0.12,0.07,6.271,1.896,63.66,41.89,0.28
9906804,PDCSAP,7.0,,4388,128,353.07,1.27,6,8.59,0.4,1.4,0.04,0.4,0.02,2.483,0.126,137.23,14.19,0.24
9907147,PDCSAP,4.0,,4419,130,498.53,1.01,6,11.15,0.35,1.62,0.02,0.51,0.02,1.955,0.095,129.48,12.75,0.26
9908560,SAP,14.0,11.84,3668,128,5806.35,17.33,,,,,,0.17,0.02,5.979,0.715,741.76,181.39,0.36
9911416,PDCSAP,6.0,,4109,143,807.79,3.18,4,3.78,0.15,0.77,0.01,1.41,0.04,0.71,0.021,324.58,20.28,0.44
9913124,SAP,15.0,8.2,3833,134,3154.27,7.7,,,,,,0.27,0.02,3.675,0.31,675.78,116.59,1.01
9913654,SAP,15.0,11.05,,115,4986.17,13.34,3,1.14,0.04,0.26,0.03,0.44,0.04,2.339,0.244,447.89,95.9,0.75
9935993,SAP,16.0,14.27,3550,124,15343.86,18.37,3,0.64,0.01,0.18,0.01,0.09,0.02,9.628,1.465,603.14,189.25,0.13
9941090,SAP,18.0,14.08,3583,125,6725.66,20.2,3,,,,,0.27,0.02,3.742,0.318,669.73,115.5,0.18
9941425,PDCSAP,17.0,,4067,142,704.72,2.1,6,4.72,0.11,0.91,0.01,0.39,0.02,2.596,0.136,162.03,17.23,0.13
9942338,SAP,18.0,16.03,3647,80,11375.7,20.95,3,,,,,0.25,0.04,4.123,0.662,710.39,237.05,0.14
9947848,PDCSAP,18.0,,4172,146,840.0,3.05,5,3.84,0.08,0.74,0.01,0.27,0.02,3.685,0.264,319.97,46.32,0.13
9957331,PDCSAP,18.0,,4367,152,232.46,2.26,5,5.03,0.28,0.78,0.01,0.35,0.02,2.867,0.185,515.83,67.52,0.26
9959763,PDCSAP,7.0,,4862,151,186.94,0.75,7,13.08,0.24,1.99,0.02,0.23,0.02,4.431,0.346,164.94,26.1,0.2
9963100,SAP,15.0,20.53,3600,80,17213.85,23.27,3,,,,,0.45,0.03,2.26,0.129,1149.25,132.97,0.24
9963896,SAP,14.0,17.43,3563,124,13642.49,22.88,3,0.51,0.03,0.15,0.01,0.23,0.03,4.389,0.509,937.67,222.09,0.25
9965286,PDCSAP,4.0,,4622,80,159.24,0.9,,11.42,0.99,1.69,0.1,,,,,,,
9965582,PDCSAP,13.0,,4315,100,237.88,1.61,5,7.45,0.36,1.14,0.01,0.36,0.02,2.837,0.188,328.68,44.2,0.25
9966453,PDCSAP,4.0,,4603,209,1473.66,3.09,,3.31,0.14,0.78,0.13,0.7,0.02,1.426,0.047,534.06,36.57,0.27
9967276,PDCSAP,15.0,,4120,144,578.93,3.76,,3.15,0.06,0.63,0.01,0.2,0.02,4.997,0.48,494.44,96.56,0.32
9967382,PDCSAP,15.0,,4086,143,817.13,4.28,4,3.23,0.19,0.63,0.02,0.4,0.02,2.537,0.134,329.02,35.23,0.35
9970316,SAP,15.0,7.43,3864,135,2394.46,7.49,,,,,,0.21,0.03,4.76,0.622,928.66,249.49,0.59
9970833,PDCSAP,15.0,,3901,136,1379.44,6.68,,1.67,0.03,0.38,0.01,0.19,0.03,5.286,0.715,608.12,169.26,0.66
9973442,SAP,15.0,14.17,3678,128,12045.54,19.76,3,,,,,0.21,0.03,4.871,0.598,709.55,178.98,1.01
9973482,SAP,15.0,8.2,3853,134,5662.88,8.93,,,,,,0.21,0.03,4.851,0.724,564.87,174.26,0.86
9974365,PDCSAP,15.0,,4157,145,465.55,2.48,5,3.99,0.15,0.75,0.03,0.23,0.03,4.456,0.554,283.7,72.51,0.97
9995317,PDCSAP,18.0,,3950,80,459.7,2.8,5,3.72,0.12,0.71,0.01,0.98,0.02,1.02,0.024,376.4,18.44,0.14
10003658,SAP,9.0,198.41,3120,115,1035717.05,334.19,,,,,,1.48,0.1,0.684,0.045,3469.46,1009.42,0.07
10004772,SAP,17.0,11.84,3749,131,38709.04,12.2,,,,,,0.21,0.04,4.822,0.928,673.44,272.0,0.11
10004975,PDCSAP,18.0,,4224,100,1033.72,3.5,4,3.22,0.03,0.75,0.04,0.33,0.02,3.052,0.225,315.01,47.12,0.13
10005351,SAP,18.0,11.26,3727,130,4225.79,14.19,3,0.86,0.02,0.18,0.02,0.13,0.03,7.333,1.303,1367.96,505.73,0.12
10005667,SAP,16.0,13.66,3831,80,4404.72,15.63,3,0.76,0.01,0.2,0.03,0.2,0.04,5.115,0.978,756.02,302.92,0.11
10016403,SAP,18.0,42.09,3309,115,98052.97,55.28,,,,,,0.73,0.06,1.4,0.127,1108.8,204.76,0.22
10023978,PDCSAP,15.0,,4208,147,419.89,2.27,5,4.59,0.13,0.89,0.03,0.31,0.02,3.227,0.246,252.89,39.07,0.25
10024029,SAP,4.0,8.42,,117,6086.76,10.47,,,,,,0.17,0.02,5.828,0.75,458.22,120.88,0.22
10025788,SAP,8.0,7.79,4075,120,2078.94,7.79,,,,,,0.28,0.02,3.565,0.313,819.15,146.35,0.26
10026749,PDCSAP,15.0,,4081,156,848.48,4.83,5,2.29,0.11,0.47,0.03,0.25,0.02,4.102,0.387,1143.01,219.55,0.26
10027559,PDCSAP,7.0,,4887,163,156.7,0.78,7,12.79,0.43,1.79,0.01,0.22,0.02,4.514,0.336,198.01,29.86,0.27
10030092,SAP,15.0,13.48,3536,123,11460.26,23.79,3,,,,,0.09,0.02,9.753,1.659,2881.87,1017.68,0.45
10031707,SAP,13.0,7.09,3837,134,4641.29,15.22,,,,,,0.07,0.02,11.96,1.802,976.57,303.4,0.61
10033150,SAP,15.0,14.88,3677,128,9468.56,17.67,3,0.69,0.02,0.19,0.01,0.37,0.03,2.707,0.189,520.66,75.41,0.82
10055061,PDCSAP,18.0,,4257,80,167.03,0.71,6,15.51,0.27,2.13,0.01,0.63,0.02,1.595,0.042,87.47,4.91,0.13
10055385,PDCSAP,16.0,,4252,148,917.79,3.79,4,3.22,0.05,0.69,0.01,0.08,0.01,10.719,1.507,489.21,141.05,0.13
10055660,PDCSAP,18.0,,4279,80,146.65,1.03,7,9.34,0.22,1.35,0.01,0.31,0.03,3.301,0.28,227.78,39.19,0.15
10057676,PDCSAP,18.0,,3907,80,3091.87,9.88,3,1.22,0.03,0.36,0.01,0.3,0.02,3.302,0.217,527.63,70.27,0.14
10059338,PDCSAP,15.0,,4509,80,122.83,1.18,5,9.41,0.16,1.51,0.02,0.44,0.02,2.311,0.122,297.97,31.79,0.1
10063468,PDCSAP,18.0,,4052,141,1314.75,4.23,4,2.86,0.04,0.61,0.02,0.27,0.02,3.78,0.301,279.34,45.07,0.14
10064712,PDCSAP,18.0,,4050,81,785.75,2.23,5,5.01,0.09,0.79,0.0,1.07,0.03,0.936,0.022,194.26,9.73,0.09
10064921,PDCSAP,18.0,,4212,147,647.18,2.69,5,4.6,0.2,0.87,0.01,0.38,0.03,2.686,0.219,302.99,50.03,0.16
10065049,PDCSAP,18.0,,4562,128,102.78,0.79,6,13.04,0.39,1.89,0.03,1.31,0.03,0.765,0.018,135.15,6.54,0.13
10065692,PDCSAP,18.0,,4105,143,1202.44,5.48,4,2.17,0.03,0.49,0.01,0.55,0.03,1.843,0.089,403.09,39.86,0.1
10068014,PDCSAP,16.0,,4161,145,279.21,1.67,5,7.03,0.11,1.24,0.02,0.17,0.02,5.816,0.529,152.97,28.23,0.11
10068519,SAP,18.0,9.92,3640,80,3293.75,11.28,3,1.34,0.02,0.3,0.0,0.81,0.03,1.235,0.051,609.5,52.04,0.11
10068801,PDCSAP,18.0,,4540,100,275.92,0.98,6,11.44,0.19,1.64,0.01,0.68,0.03,1.478,0.07,135.15,12.89,0.11
10068892,PDCSAP,18.0,,4530,80,121.22,0.81,6,14.58,0.32,2.1,0.01,0.58,0.03,1.719,0.08,85.21,7.98,0.15
10070629,SAP,18.0,23.81,3345,119,46045.28,35.86,2,,,,,0.37,0.06,2.888,0.519,838.99,315.27,0.1
10079873,PDCSAP,18.0,,4059,142,565.1,2.38,5,4.9,0.04,1.07,0.02,0.15,0.02,6.625,0.981,329.85,100.8,0.34
10079998,PDCSAP,18.0,,4119,144,1145.34,6.04,4,1.78,0.16,0.4,0.01,0.12,0.02,7.6,1.229,976.84,326.67,0.22
10082936,PDCSAP,7.0,,4799,146,353.69,0.93,6,12.66,0.1,1.92,0.02,0.31,0.02,3.238,0.258,114.76,18.56,0.2
10088162,SAP,15.0,10.26,3826,133,4882.02,9.96,4,,,,,0.4,0.03,2.535,0.161,790.44,103.02,0.21
10089264,PDCSAP,15.0,,4137,144,809.36,3.1,5,3.89,0.1,0.76,0.03,0.2,0.02,5.133,0.526,372.51,77.79,0.26
10089758,PDCSAP,15.0,,4298,100,613.32,1.79,6,5.96,0.15,1.04,0.0,0.28,0.02,3.612,0.316,302.2,53.71,0.21
10089773,SAP,13.0,24.65,3705,119,33097.58,41.54,2,,,,,0.17,0.03,5.827,1.09,1824.72,714.83,0.21
10090231,PDCSAP,13.0,,3852,134,2494.58,8.94,4,1.25,0.02,0.26,0.01,0.07,0.01,11.828,1.733,519.34,156.6,0.3
10093888,PDCSAP,13.0,,4223,147,495.38,1.77,6,6.37,0.12,1.03,0.02,0.26,0.01,3.807,0.204,122.12,13.26,0.56
10094937,PDCSAP,15.0,,3892,136,561.08,2.55,4,4.36,0.17,0.83,0.03,0.43,0.02,2.359,0.135,288.81,34.3,0.55
10095182,SAP,15.0,11.29,3731,130,5856.62,18.52,,,,,,0.26,0.02,3.934,0.365,713.38,135.73,0.52
10122402,PDCSAP,17.0,,,80,715.7,2.36,5,5.22,0.12,0.97,0.01,0.31,0.02,3.239,0.191,196.18,23.35,0.13
10128746,PDCSAP,18.0,,,119,2959.42,6.73,,1.77,0.03,0.4,0.01,0.84,0.04,1.2,0.058,228.21,23.07,0.1
10130225,PDCSAP,4.0,,4901,146,191.07,0.79,,14.0,0.41,2.12,0.1,1.08,0.03,0.93,0.022,139.6,6.9,0.11
10133590,PDCSAP,14.0,,4784,80,402.92,2.85,,3.91,0.08,0.73,0.05,0.28,0.02,3.613,0.266,230.18,34.34,0.13
10136743,SAP,18.0,17.58,3631,127,11718.17,21.88,4,0.52,0.07,0.15,0.01,0.12,0.02,7.683,1.176,985.12,311.02,0.12
10139791,PDCSAP,18.0,,4296,150,299.42,1.59,5,6.75,0.21,1.11,0.01,0.88,0.02,1.143,0.028,191.43,10.19,0.16
10141049,PDCSAP,18.0,,4402,154,755.36,2.9,5,3.11,0.05,0.67,0.03,0.42,0.02,2.402,0.124,328.13,34.24,0.18
10146025,PDCSAP,18.0,,4179,146,356.6,1.46,5,8.1,0.21,1.4,0.01,0.2,0.02,5.09,0.388,163.89,25.34,0.31
10148717,SAP,2.0,17.43,3600,80,17257.25,17.09,,,,,,0.63,0.03,1.603,0.067,1000.78,85.75,0.16
10152650,PDCSAP,3.0,,4120,144,1146.22,3.84,,2.96,0.05,0.63,0.11,0.34,0.02,2.975,0.192,392.06,51.32,0.18
10155116,PDCSAP,5.0,,4239,126,513.32,1.03,,9.84,0.5,1.46,0.01,0.17,0.01,5.782,0.45,172.09,27.16,0.24
10157120,PDCSAP,15.0,,4260,149,1303.3,5.1,4,2.36,0.04,0.45,0.01,0.18,0.02,5.627,0.659,585.32,140.14,0.2
10157826,SAP,15.0,27.78,3773,116,22544.24,41.77,,,,,,0.2,0.03,5.021,0.716,1302.3,383.03,0.3
10160285,PDCSAP,7.0,,4489,80,204.13,0.74,7,14.98,0.17,2.13,0.01,0.28,0.02,3.638,0.215,113.05,13.5,0.38
10160830,SAP,15.0,12.15,3660,80,9193.52,15.58,3,0.77,0.01,0.15,0.02,0.25,0.02,4.017,0.393,562.12,111.93,0.45
10161365,SAP,14.0,109.65,3299,115,1477883.9,291.9,,,,,,,,,,,,
10163885,PDCSAP,15.0,,3960,138,950.57,4.45,,2.61,0.06,0.52,0.01,0.27,0.03,3.697,0.395,481.88,105.52,0.83
10163983,SAP,15.0,6.9,3654,127,2194.82,5.82,,,,,,0.49,0.03,2.064,0.112,316.71,35.42,0.46
10164508,PDCSAP,15.0,,4137,144,307.58,2.27,5,4.85,0.19,0.82,0.02,0.22,0.03,4.525,0.554,298.54,74.95,0.77
10164561,SAP,15.0,9.02,3830,134,2859.06,8.55,4,1.35,0.18,0.32,0.03,0.44,0.03,2.273,0.132,610.48,72.63,0.76
10165660,PDCSAP,15.0,,3785,132,2107.6,6.45,4,1.73,0.2,0.33,0.01,0.26,0.03,3.945,0.395,593.38,121.13,0.88
10186361,SAP,17.0,18.44,3674,128,20015.15,33.17,2,,,,,0.11,0.03,7.831,1.701,1422.23,650.75,0.11
10187858,PDCSAP,7.0,,4876,145,186.15,0.72,7,14.02,0.41,2.16,0.01,0.19,0.01,5.209,0.362,144.66,20.47,0.13
10190244,SAP,16.0,8.63,4030,80,16740.52,86.5,,,,,,1.42,0.02,0.703,0.012,369.67,13.73,0.14
10191142,SAP,18.0,32.81,3516,115,35564.73,36.04,3,0.33,0.08,0.09,0.01,0.57,0.05,1.782,0.167,1368.46,260.35,0.14
10192853,SAP,18.0,11.97,3600,80,6317.89,11.31,4,1.02,0.01,0.23,0.0,1.14,0.03,0.882,0.023,631.25,34.33,0.1
10193000,SAP,2.0,6.8,4001,140,1587.35,6.41,,,,,,0.21,0.02,4.874,0.478,288.63,57.62,0.11
10197619,PDCSAP,8.0,,4247,80,292.81,1.16,7,8.75,0.44,1.38,0.02,0.26,0.02,3.909,0.35,181.91,33.04,0.14
10212921,PDCSAP,18.0,,4217,147,560.12,2.35,5,4.26,0.12,0.82,0.02,0.17,0.03,5.817,1.091,435.04,170.58,0.21
10214039,PDCSAP,18.0,,4029,141,1762.35,4.56,4,2.66,0.03,0.58,0.01,0.27,0.03,3.759,0.37,303.55,60.82,0.21
10215903,PDCSAP,18.0,,4196,125,1184.05,3.0,5,3.93,0.06,0.78,0.01,0.34,0.02,2.988,0.214,427.6,62.03,0.26
10223132,PDCSAP,15.0,,4143,145,651.81,2.7,5,3.66,0.06,0.65,0.01,0.28,0.02,3.652,0.276,299.01,45.73,0.21
10226239,PDCSAP,15.0,,4090,81,758.87,4.04,4,3.07,0.11,0.59,0.03,0.31,0.03,3.292,0.296,557.91,102.05,0.32
10230894,PDCSAP,15.0,,4325,151,334.88,2.19,5,5.14,0.1,1.01,0.03,0.37,0.03,2.724,0.204,240.96,37.73,0.59
10231806,PDCSAP,8.0,,4417,80,186.33,0.94,7,9.97,0.37,1.48,0.01,0.52,0.03,1.928,0.096,198.28,20.24,0.77
10232367,PDCSAP,8.0,,4154,127,1542.74,5.0,,2.58,0.16,0.48,0.05,0.49,0.04,2.065,0.155,305.07,47.44,0.59
10252769,SAP,17.0,7.32,3853,134,5408.64,12.5,3,,,,,0.09,0.02,10.161,1.407,518.9,147.28,0.12
10255401,PDCSAP,18.0,,4499,80,1149.59,6.49,4,1.78,0.05,0.39,0.01,0.12,0.02,7.575,1.195,733.71,239.04,0.21
10256655,PDCSAP,6.0,,4350,80,609.01,1.22,6,9.37,0.08,1.5,0.01,0.19,0.01,5.337,0.326,175.86,21.95,0.17
10256752,PDCSAP,5.0,,4349,80,2566.54,5.08,,2.28,0.01,0.48,0.06,0.28,0.02,3.647,0.271,489.35,73.57,0.17
10257713,SAP,18.0,11.54,3845,134,5012.85,12.53,3,0.9,0.03,0.24,0.01,0.38,0.03,2.671,0.186,701.06,99.2,0.13
10258462,SAP,18.0,15.61,3560,124,14897.52,19.0,3,0.62,0.01,0.17,0.01,0.18,0.03,5.523,0.754,854.02,239.74,0.13
10258913,PDCSAP,16.0,,4400,154,530.0,2.54,5,4.47,0.06,1.02,0.01,0.13,0.02,7.543,0.822,319.9,71.13,0.12
10258971,PDCSAP,4.0,,4797,139,390.04,0.88,6,12.04,0.59,1.91,0.07,,,,,,,
10262841,SAP,18.0,11.26,3676,80,30995.12,25.98,3,0.44,0.09,0.13,0.02,0.26,0.04,3.855,0.522,1438.95,401.64,0.12
10263667,SAP,18.0,10.79,3831,134,4098.22,13.69,4,0.88,0.02,0.2,0.02,0.11,0.02,8.472,1.309,995.31,317.16,0.15
10263705,PDCSAP,18.0,,4210,147,542.8,2.67,5,4.29,0.2,0.85,0.01,0.15,0.02,6.438,0.969,459.98,142.61,0.15
10265705,SAP,18.0,14.52,3666,128,11990.32,19.55,3,,,,,0.18,0.02,5.424,0.574,921.14,199.56,0.13
10266077,PDCSAP,18.0,,4171,146,800.47,3.6,4,3.35,0.09,0.7,0.01,0.21,0.02,4.681,0.427,242.13,44.9,0.16
10267302,SAP,18.0,18.04,3699,119,21727.24,39.74,3,,,,,0.07,0.02,10.404,1.932,1926.08,743.51,0.17
10271721,PDCSAP,18.0,,4383,100,328.02,1.24,6,9.28,0.13,1.4,0.01,0.39,0.02,2.554,0.148,174.38,20.46,0.17
10273643,PDCSAP,18.0,,3999,139,780.59,5.27,4,2.3,0.03,0.52,0.01,0.41,0.02,2.456,0.136,357.41,40.38,0.18
10279879,PDCSAP,18.0,,4047,141,359.37,2.08,4,6.17,0.15,1.12,0.02,0.32,0.02,3.194,0.23,137.11,20.0,0.2
10281118,PDCSAP,18.0,,4170,145,346.9,1.89,5,6.13,0.18,1.1,0.01,0.17,0.02,6.017,0.592,285.85,57.25,0.24
10284878,PDCSAP,13.0,,4943,157,224.01,1.35,6,8.56,0.12,1.5,0.04,0.24,0.02,4.262,0.367,178.07,31.06,0.18
10285430,PDCSAP,6.0,,4583,137,424.82,1.43,5,8.04,0.12,1.4,0.08,0.23,0.02,4.307,0.365,182.78,31.4,0.17
10287334,PDCSAP,13.0,,4154,145,1662.99,6.47,4,1.75,0.02,0.38,0.03,0.08,0.02,10.314,1.597,606.36,193.67,0.22
10288002,SAP,14.0,17.81,4276,130,7799.38,17.46,3,,,,,0.27,0.02,3.711,0.336,1156.41,212.67,0.18
10288127,PDCSAP,8.0,,4190,134,989.97,2.92,6,2.83,0.09,0.51,0.03,0.51,0.03,1.966,0.112,353.96,41.03,0.21
10288878,PDCSAP,15.0,,3999,139,1087.42,4.84,4,2.41,0.03,0.52,0.04,0.13,0.02,7.331,1.108,957.92,298.54,0.18
10290718,PDCSAP,15.0,,4479,80,134.88,0.95,7,9.28,0.17,1.63,0.01,0.37,0.02,2.697,0.174,165.87,21.75,0.23
10292064,PDCSAP,15.0,,4377,153,328.99,1.69,5,6.85,0.1,1.29,0.03,0.62,0.02,1.629,0.062,166.03,12.8,0.25
10295060,PDCSAP,15.0,,4258,100,354.11,1.82,5,6.69,0.13,1.19,0.02,0.36,0.02,2.801,0.179,213.52,28.47,0.52
10296428,SAP,15.0,12.01,3630,127,3386.22,12.05,,,,,,0.39,0.03,2.613,0.185,884.3,127.68,0.48
10297164,PDCSAP,15.0,,3895,136,1584.37,7.0,,1.67,0.02,0.31,0.01,0.19,0.03,5.379,0.8,366.94,112.73,0.7
10297638,PDCSAP,15.0,,3941,137,1173.61,5.93,,2.07,0.12,0.46,0.04,0.3,0.03,3.431,0.354,401.73,84.71,0.73
10297952,SAP,15.0,16.53,3787,132,62398.0,17.55,,,,,,0.82,0.02,,,,,
10319045,PDCSAP,18.0,,4407,80,295.44,1.76,5,6.57,0.15,1.18,0.01,0.33,0.02,3.094,0.182,192.58,22.83,0.14
10322948,PDCSAP,17.0,,3945,80,1115.45,4.54,5,2.15,0.05,0.48,0.01,0.48,0.02,2.094,0.103,494.29,49.76,0.12
10324146,PDCSAP,18.0,,3969,138,1095.61,4.04,5,2.43,0.07,0.55,0.01,0.27,0.02,3.699,0.32,324.8,56.99,0.13
10328921,PDCSAP,8.0,,4248,80,377.94,1.55,6,6.86,0.17,1.22,0.01,0.28,0.02,3.646,0.282,158.22,24.8,0.17
10329008,PDCSAP,13.0,,4583,80,470.44,2.32,5,4.7,0.16,0.91,0.01,0.23,0.02,4.433,0.366,212.54,35.49,0.17
10329654,SAP,5.0,14.52,3552,124,17741.61,18.01,,,,,,0.71,0.03,1.416,0.069,878.77,87.78,0.12
10330340,SAP,9.0,13.1,3521,123,14748.3,15.95,3,0.74,0.01,0.17,0.03,0.6,0.04,1.68,0.11,742.87,99.2,0.11
10330437,SAP,18.0,44.33,3534,123,69167.26,61.27,,,,,,0.38,0.04,2.714,0.263,2138.77,421.23,0.11
10334458,PDCSAP,15.0,,4671,80,399.0,2.4,6,4.23,0.1,0.89,0.01,0.13,0.01,7.756,0.781,327.68,67.07,0.12
10337695,PDCSAP,18.0,,4026,80,1545.35,4.59,5,2.49,0.1,0.51,0.01,0.27,0.02,3.692,0.29,502.46,80.48,0.18
10338340,PDCSAP,18.0,,4303,150,523.09,1.81,5,6.28,0.08,1.13,0.01,0.26,0.02,3.814,0.361,213.18,40.98,0.18
10338650,PDCSAP,18.0,,4162,125,860.79,3.9,5,2.92,0.08,0.55,0.0,0.64,0.02,1.574,0.059,478.89,37.02,0.17
10338877,SAP,18.0,33.6,4081,142,24210.64,43.0,,,,,,0.56,0.02,1.781,0.075,1244.85,107.44,0.18
10339590,PDCSAP,18.0,,4133,100,1126.98,3.58,5,2.94,0.09,0.65,0.01,0.27,0.03,3.722,0.37,329.88,66.68,0.21
10340641,SAP,5.0,15.04,3504,122,22596.32,26.43,,,,,,0.29,0.04,3.564,0.52,1001.25,302.18,0.21
10341001,SAP,4.0,10.47,4109,80,2786.58,7.33,,,,,,0.24,0.03,4.173,0.443,234.01,50.62,0.19
10346528,SAP,18.0,13.27,3664,128,16644.68,16.56,3,,,,,0.1,0.02,9.234,1.403,849.61,266.01,0.27
10347170,SAP,18.0,9.16,,118,4561.93,9.49,4,1.19,0.03,0.27,0.01,0.24,0.02,4.243,0.369,742.54,131.45,0.18
10352379,SAP,15.0,15.49,3735,130,7946.6,21.5,3,0.58,0.01,0.15,0.04,0.18,0.02,5.415,0.578,1022.06,222.48,0.17
10358123,PDCSAP,15.0,,4181,146,779.29,3.47,4,3.47,0.14,0.74,0.02,0.17,0.02,5.682,0.76,491.63,135.01,0.27
10359308,PDCSAP,15.0,,4273,149,520.43,1.82,6,6.0,0.15,1.04,0.01,0.32,0.03,3.182,0.334,348.26,74.6,0.5
10361608,PDCSAP,13.0,,4253,148,447.41,1.32,6,8.75,0.1,1.39,0.01,0.21,0.01,4.681,0.287,137.9,17.23,0.61
10362349,PDCSAP,15.0,,4301,150,265.16,1.25,6,7.96,0.14,1.39,0.03,0.32,0.02,3.126,0.229,170.31,25.39,0.58
10363224,PDCSAP,15.0,,3925,137,1325.12,5.63,4,2.04,0.02,0.44,0.01,,,,,,,
10363229,SAP,5.0,51.44,3471,115,51468.43,46.4,,,,,,0.38,0.06,2.79,0.468,1500.13,526.26,0.61
10383488,PDCSAP,18.0,,4450,80,137.28,0.77,7,13.61,0.35,2.03,0.02,0.51,0.02,1.956,0.079,97.97,8.05,0.14
10383777,SAP,18.0,43.4,3673,80,73792.59,53.28,,,,,,0.22,0.03,4.619,0.682,2367.5,722.09,0.12
10388610,PDCSAP,18.0,,,122,1567.0,3.94,5,2.78,0.14,0.58,0.01,0.3,0.03,3.409,0.361,377.72,81.4,0.1
10389724,SAP,18.0,8.3,3800,80,1356.07,6.93,,,,,,0.9,0.03,1.111,0.033,611.85,37.91,0.14
10394987,SAP,17.0,29.98,3557,124,63617.0,88.99,,,,,,0.19,0.06,5.078,1.302,1778.23,981.87,0.17
10396322,PDCSAP,18.0,,4184,146,725.85,2.87,5,4.0,0.06,0.68,0.01,0.17,0.02,5.819,0.594,301.77,62.64,0.11
10396693,PDCSAP,18.0,,3928,80,2193.92,8.23,4,1.34,0.08,0.29,0.02,0.32,0.02,3.115,0.228,548.64,82.23,0.1
10398120,PDCSAP,15.0,,4697,80,143.06,1.27,5,8.66,0.18,1.52,0.05,0.52,0.02,1.943,0.093,177.62,17.31,0.11
10405280,PDCSAP,18.0,,4267,149,329.92,1.99,5,5.99,0.16,1.15,0.03,0.24,0.03,4.21,0.511,243.03,60.43,0.21
10407209,PDCSAP,18.0,,4331,151,192.95,1.59,5,7.04,0.57,1.01,0.01,0.9,0.03,1.115,0.034,367.15,23.26,0.22
10407270,PDCSAP,18.0,,3956,80,1299.08,4.6,4,2.63,0.05,0.56,0.02,0.25,0.02,4.03,0.383,363.05,70.09,0.21
10416123,SAP,14.0,14.42,3544,124,18833.38,27.13,,,,,,0.11,0.02,8.702,1.32,591.46,184.83,0.22
10416484,SAP,15.0,11.38,3812,133,13048.72,18.85,3,,,,,0.16,0.02,6.076,0.788,967.03,257.28,0.19
10418503,PDCSAP,15.0,,4488,100,179.45,1.0,7,9.1,0.2,1.51,0.02,0.47,0.03,2.167,0.137,143.16,18.32,0.15
10422975,SAP,15.0,9.9,3853,134,4696.3,12.34,3,,,,,0.11,0.03,8.107,1.569,1010.94,408.82,0.25
10425035,PDCSAP,13.0,,4152,145,310.31,1.2,6,9.07,0.18,1.46,0.01,,,,,,,
10447681,PDCSAP,18.0,,4478,156,308.53,1.27,6,9.0,0.17,1.44,0.02,0.39,0.02,2.594,0.151,155.13,18.42,0.23
10448122,SAP,18.0,29.14,3970,121,23298.38,30.01,,,,,,0.2,0.02,4.927,0.56,1345.34,312.64,0.18
10448626,PDCSAP,17.0,,,,405.46,2.41,5,4.4,0.11,0.97,0.04,,,,,,,
10449827,SAP,18.0,12.04,3783,132,3118.44,12.88,3,0.93,0.01,0.19,0.02,0.33,0.03,3.107,0.257,889.94,150.07,0.15
10450924,PDCSAP,18.0,,4194,146,194.16,1.24,7,7.3,0.15,1.24,0.03,0.75,0.02,1.333,0.042,169.4,11.32,0.18
10451213,PDCSAP,18.0,,4334,80,304.56,1.46,5,8.58,0.28,1.44,0.02,0.42,0.02,2.371,0.103,160.98,14.1,0.14
10452126,SAP,4.0,11.29,3885,80,18584.59,38.64,,,,,,0.06,0.02,12.768,2.015,801.62,260.57,0.14
10453983,PDCSAP,18.0,,3900,80,457.7,1.87,5,5.58,0.25,0.99,0.01,1.42,0.03,0.704,0.013,175.39,6.89,0.08
10460092,SAP,18.0,12.15,3699,129,5542.77,20.37,2,0.82,0.07,0.24,0.01,0.46,0.02,2.206,0.098,879.02,79.31,0.14
10467704,PDCSAP,18.0,,3618,126,3267.18,9.96,3,1.16,0.03,0.29,0.01,0.44,0.02,2.307,0.106,401.37,37.75,0.21
10471780,PDCSAP,18.0,,4055,80,449.72,3.11,5,3.5,0.29,0.64,0.02,0.2,0.02,4.907,0.582,693.72,168.25,0.21
10482239,PDCSAP,6.0,,4788,145,342.22,1.23,6,8.88,0.18,1.43,0.06,0.22,0.02,4.497,0.491,190.85,42.49,0.27
10482598,PDCSAP,6.0,,4814,149,238.74,0.93,7,9.4,0.18,1.49,0.01,0.16,0.01,6.228,0.524,327.95,55.95,0.18
10483213,SAP,13.0,32.81,3171,114,70035.51,82.61,,,,,,0.56,0.11,2.002,0.461,1306.21,646.51,0.18
10483262,SAP,15.0,24.37,3496,114,24372.75,28.95,3,,,,,0.34,0.06,3.14,0.589,508.31,200.2,0.19
10483381,SAP,15.0,24.37,3277,114,25407.91,36.4,,,,,,0.55,0.09,1.935,0.345,603.9,225.63,0.21
10483942,PDCSAP,14.0,,,,467.85,1.78,5,6.39,0.14,1.12,0.02,,,,,,,
10492800,PDCSAP,8.0,,4143,80,1135.42,4.23,4,2.82,0.03,0.6,0.02,0.47,0.02,2.134,0.095,434.36,39.56,0.55
10493440,SAP,15.0,19.47,3630,115,22261.97,21.75,3,,,,,0.24,0.03,4.176,0.591,1054.28,307.95,0.59
10514458,PDCSAP,18.0,,4284,80,349.56,1.18,6,9.74,0.15,1.57,0.01,0.44,0.02,2.273,0.11,142.31,13.92,0.12
10517437,PDCSAP,15.0,,3986,80,1088.2,3.18,5,3.62,0.08,0.74,0.01,0.27,0.02,3.785,0.3,469.15,75.48,0.16
10525662,PDCSAP,18.0,,4132,144,483.44,2.38,5,4.46,0.14,0.9,0.05,0.29,0.02,3.427,0.223,198.76,26.11,0.17
10526137,SAP,18.0,54.82,3294,80,91552.73,93.07,,,,,,0.54,0.06,1.92,0.221,2337.67,549.33,0.12
10527357,PDCSAP,18.0,,3750,80,1215.13,4.01,5,2.78,0.13,0.54,0.01,1.22,0.03,0.819,0.019,252.55,12.62,0.1
10528286,SAP,18.0,17.08,3837,134,13354.83,28.17,3,0.45,0.02,0.17,0.01,0.26,0.03,3.959,0.397,689.26,140.81,0.13
10536882,SAP,17.0,8.2,3912,80,40312.53,114.02,,,,,,0.1,0.02,9.335,1.318,677.16,196.56,0.19
10538371,PDCSAP,17.0,,4068,80,985.46,4.23,4,2.66,0.04,0.58,0.02,0.34,0.02,3.009,0.213,505.53,72.85,0.28
10548114,PDCSAP,15.0,,4062,142,553.75,2.15,5,5.38,0.08,0.87,0.01,0.52,0.03,1.923,0.097,223.0,22.93,0.2
10550552,PDCSAP,6.0,,4772,146,258.26,0.85,6,13.67,0.15,1.88,0.01,0.21,0.02,4.762,0.354,177.11,26.68,0.22
10551405,SAP,13.0,19.38,3656,115,26649.81,22.42,3,,,,,0.5,0.03,2.009,0.131,696.67,92.92,0.18
10552097,PDCSAP,15.0,,4120,144,529.89,2.41,5,4.9,0.07,0.96,0.02,0.18,0.02,5.519,0.659,273.04,66.71,0.21
10553224,SAP,15.0,8.9,3870,80,2330.7,8.23,,,,,,0.57,0.03,1.777,0.086,862.81,85.45,0.27
10554583,PDCSAP,15.0,,4016,140,948.08,2.57,5,4.51,0.24,0.79,0.01,0.19,0.02,5.267,0.478,261.69,48.22,0.43
10556014,PDCSAP,14.0,,4047,141,676.94,2.9,5,3.83,0.15,0.84,0.02,0.24,0.02,4.266,0.385,221.91,40.78,0.4
10587397,PDCSAP,15.0,,4301,150,1106.16,7.3,,1.7,0.05,0.36,0.03,0.13,0.02,7.447,0.99,833.97,226.86,0.14
10587498,PDCSAP,15.0,,3903,136,1998.48,9.2,,1.3,0.02,0.36,0.0,0.11,0.02,8.383,1.243,463.73,141.57,0.12
10590779,PDCSAP,18.0,,4070,81,521.74,2.31,5,4.85,0.11,0.79,0.01,1.14,0.03,0.876,0.02,310.52,15.78,0.08
10592818,PDCSAP,18.0,,4030,80,657.44,3.73,5,3.14,0.15,0.6,0.03,0.81,0.03,1.246,0.043,547.05,39.19,0.1
10593779,PDCSAP,18.0,,3930,80,388.97,1.66,5,6.87,0.11,1.13,0.01,1.66,0.02,0.605,0.009,125.66,4.54,0.09
10594326,SAP,18.0,8.2,3973,139,3575.87,7.4,4,1.47,0.1,0.35,0.0,0.53,0.02,1.9,0.075,554.03,45.18,0.14
10596359,PDCSAP,18.0,,3680,80,1673.06,5.57,4,2.09,0.02,0.38,0.01,1.04,0.02,0.963,0.022,303.6,15.31,0.14
10598740,SAP,16.0,17.88,3572,125,28866.33,27.23,3,,,,,,,,,,,
10599245,PDCSAP,18.0,,3951,138,1377.71,6.0,4,1.96,0.02,0.49,0.03,0.37,0.03,2.766,0.22,414.27,67.13,0.15
10599911,SAP,5.0,24.95,3311,115,35716.87,33.0,,,,,,0.57,0.07,1.811,0.22,2098.65,524.07,0.13
10600899,PDCSAP,18.0,,4086,143,994.39,3.46,5,3.04,0.08,0.59,0.02,0.31,0.02,3.209,0.234,333.3,49.41,0.17
10603707,PDCSAP,18.0,,3901,136,2568.87,8.38,4,1.4,0.09,0.28,0.02,0.28,0.03,3.632,0.419,202.03,47.62,0.17
10609476,SAP,15.0,8.94,4096,143,1989.72,8.36,,,,,,0.2,0.02,5.061,0.619,925.01,231.57,0.23
10618417,PDCSAP,15.0,,3920,80,1600.52,5.03,4,2.3,0.03,0.51,0.02,0.8,0.02,1.26,0.038,334.79,21.21,0.22
10619176,PDCSAP,15.0,,4308,150,412.75,2.13,5,5.45,0.08,0.95,0.04,0.26,0.02,3.945,0.383,308.61,61.01,0.33
10619988,SAP,15.0,22.89,3891,136,28389.91,43.76,,,,,,0.1,0.03,8.185,1.743,2005.44,897.97,0.52
10621512,PDCSAP,13.0,,3869,135,3424.16,7.5,4,1.49,0.02,0.33,0.01,0.09,0.02,9.208,1.63,1075.66,396.04,0.4
10648847,SAP,18.0,14.37,3760,80,7350.37,17.06,3,0.69,0.01,0.19,0.01,0.77,0.03,1.297,0.05,1212.25,97.54,0.19
10649021,PDCSAP,18.0,,3790,80,2224.55,6.89,4,1.68,0.01,0.34,0.02,0.29,0.02,3.428,0.276,691.5,113.33,0.2
10649735,PDCSAP,16.0,,4561,159,146.81,0.8,6,13.36,0.29,2.12,0.02,0.21,0.01,4.658,0.249,78.83,8.56,0.23
10653141,PDCSAP,15.0,,4400,80,150.89,1.02,6,9.42,0.18,1.51,0.02,0.28,0.02,3.643,0.278,172.58,26.75,0.12
10656124,PDCSAP,18.0,,4478,100,244.82,1.0,7,10.46,0.14,1.57,0.01,0.67,0.02,1.489,0.044,127.41,7.9,0.09
10656197,PDCSAP,18.0,,4026,80,1279.94,4.75,4,2.49,0.03,0.55,0.01,0.34,0.02,2.997,0.177,331.15,39.66,0.1
10658378,SAP,18.0,34.72,3537,114,32408.05,65.65,,,,,,0.27,0.05,3.829,0.721,1051.27,415.88,0.13
10658947,SAP,18.0,31.09,3689,80,22185.44,51.41,,,,,,0.13,0.03,7.259,1.439,3500.61,1457.27,0.14
10666510,SAP,18.0,11.84,,198,8792.31,20.31,3,,,,,6.24,0.02,,,,,
10669672,PDCSAP,18.0,,4171,146,632.75,2.7,5,3.93,0.09,0.85,0.0,0.28,0.02,3.601,0.317,329.62,58.97,0.22
10677958,PDCSAP,8.0,,4174,123,468.03,1.2,6,9.2,0.19,1.38,0.03,1.56,0.03,0.643,0.012,119.82,4.95,0.13
10679246,PDCSAP,15.0,,4241,148,577.88,1.87,5,6.25,0.1,1.1,0.03,0.46,0.02,2.166,0.109,218.09,22.35,0.19
10679880,PDCSAP,15.0,,4109,143,691.49,2.93,5,3.5,0.07,0.73,0.01,0.13,0.01,7.618,0.765,393.06,80.37,0.19
10681717,SAP,13.0,17.36,3722,80,26813.62,20.14,3,,,,,0.16,0.02,6.053,0.858,2240.58,654.5,0.29
10685630,PDCSAP,15.0,,4165,145,696.57,3.22,5,3.44,0.15,0.62,0.02,0.28,0.02,3.557,0.239,458.21,63.42,0.3
10709020,PDCSAP,18.0,,4175,125,1566.91,6.4,4,1.9,0.03,0.47,0.02,0.36,0.03,2.79,0.198,500.73,71.97,0.13
10717091,PDCSAP,15.0,,3790,80,1498.02,4.25,5,2.65,0.08,0.48,0.01,0.59,0.02,1.701,0.06,299.01,22.28,0.12
10723766,SAP,18.0,28.34,3691,80,176032.99,68.08,2,,,,,0.23,0.03,4.485,0.578,1774.64,471.27,0.15
10727973,SAP,17.0,34.44,3304,116,28789.43,49.64,,,,,,0.18,0.07,5.304,1.558,2634.88,1688.49,0.19
10730100,PDCSAP,18.0,,4091,143,476.63,2.34,6,4.16,0.08,0.83,0.01,0.9,0.02,1.117,0.026,305.87,15.13,0.17
10730571,PDCSAP,18.0,,4120,144,683.27,3.05,5,3.36,0.08,0.69,0.0,0.18,0.02,5.457,0.717,436.64,117.63,0.15
10730649,SAP,18.0,18.6,3723,130,21064.84,22.08,3,,,,,0.14,0.03,6.793,1.128,2115.44,727.55,0.15
10735274,PDCSAP,18.0,,3836,80,1464.98,4.73,5,2.39,0.07,0.44,0.02,0.93,0.03,1.083,0.029,388.84,22.03,0.13
10735305,SAP,18.0,18.27,3570,80,17558.33,21.37,,,,,,1.15,0.04,0.874,0.033,1114.51,85.49,0.12
10735575,PDCSAP,18.0,,3944,80,2580.21,9.69,4,1.13,0.02,0.22,0.01,0.25,0.03,4.035,0.458,554.58,128.64,0.16
10746981,SAP,13.0,23.41,3550,115,23856.66,33.88,3,,,,,0.33,0.04,3.148,0.421,982.76,270.7,0.19
10747884,SAP,13.0,19.38,3575,125,19679.59,21.01,3,0.56,0.01,0.16,0.02,0.4,0.03,2.547,0.213,927.51,157.8,0.29
10748810,PDCSAP,15.0,,3879,135,4963.15,12.55,3,0.97,0.02,0.31,0.05,0.12,0.02,7.902,1.294,1113.74,377.34,0.22
10750173,PDCSAP,15.0,,4209,147,661.84,2.94,5,3.53,0.08,0.71,0.02,0.62,0.03,1.62,0.073,266.0,25.0,0.25
10777060,PDCSAP,18.0,,3973,139,548.42,10.64,,1.1,0.01,0.22,0.1,,,,,,,
10778943,PDCSAP,18.0,,4065,142,1083.08,4.08,5,2.85,0.07,0.55,0.03,0.72,0.02,1.395,0.041,390.63,23.82,0.17
10780014,PDCSAP,18.0,,4186,146,493.97,2.8,5,3.53,0.06,0.81,0.04,0.24,0.02,4.143,0.403,202.15,40.01,0.21
10785365,SAP,13.0,25.1,3338,116,38333.24,47.07,2,,,,,,,,,,,
10785390,PDCSAP,5.0,,4578,160,239.65,0.75,6,14.41,0.14,2.24,0.01,0.51,0.03,1.98,0.102,85.29,9.02,0.12
10788617,PDCSAP,18.0,,3970,80,434.11,2.97,5,3.88,0.24,0.75,0.03,0.9,0.03,1.12,0.032,329.82,19.97,0.1
10790188,PDCSAP,18.0,,4031,141,1326.85,4.35,5,2.43,0.14,0.55,0.07,0.27,0.02,3.666,0.293,542.53,88.33,0.15
10794013,PDCSAP,18.0,,3942,137,903.33,4.52,4,2.46,0.03,0.49,0.02,0.21,0.02,4.829,0.513,339.18,73.58,0.18
10801038,SAP,17.0,6.27,3757,131,2387.58,15.05,3,0.76,0.02,0.2,0.03,0.05,0.01,14.724,2.289,1423.73,455.78,0.2
10801138,PDCSAP,18.0,,4130,82,829.16,3.99,5,2.85,0.07,0.46,0.01,0.57,0.03,1.778,0.097,436.98,48.73,0.13
10802990,PDCSAP,18.0,,4222,127,561.84,3.79,4,3.19,0.06,0.62,0.01,0.97,0.03,1.033,0.037,557.7,40.96,0.12
10808339,SAP,15.0,19.47,3462,121,17316.21,36.04,3,,,,,0.11,0.02,8.595,1.393,2062.89,691.57,0.26
10812505,SAP,13.0,33.6,3745,80,26677.6,37.13,,,,,,0.4,0.03,2.532,0.186,958.66,142.76,0.21
10815204,PDCSAP,15.0,,4759,150,185.45,0.93,6,11.03,0.27,1.61,0.01,0.55,0.03,1.833,0.089,124.29,12.43,0.3
10818265,PDCSAP,4.0,,4608,132,212.68,0.81,,13.32,0.45,1.84,0.1,1.91,0.03,0.523,0.009,166.89,6.94,0.14
10849073,SAP,15.0,17.43,3710,129,17520.4,18.95,3,,,,,0.22,0.02,4.513,0.426,920.23,176.68,0.16
10857639,PDCSAP,6.0,,4822,144,293.06,0.85,7,11.21,0.4,1.81,0.01,0.24,0.01,4.148,0.252,120.0,14.88,0.13
10859767,PDCSAP,4.0,,4070,81,391.76,1.86,,5.83,0.2,1.05,0.08,0.72,0.02,1.401,0.046,590.62,41.26,0.2
10860017,PDCSAP,8.0,,4274,80,713.6,2.22,5,5.27,0.05,0.99,0.02,,,,,,,
10861620,,,,,,,,,3.95,0.44,0.64,0.03,1.01,0.03,0.988,0.026,456.15,24.75,0.18
10863107,PDCSAP,18.0,,3760,80,2219.66,7.75,4,1.51,0.04,0.31,0.02,1.64,0.03,0.612,0.01,547.57,20.15,0.14
10863535,PDCSAP,18.0,,4450,100,249.18,1.37,5,8.65,0.18,1.35,0.01,0.37,0.02,2.734,0.18,209.14,27.95,0.19
10863940,SAP,18.0,10.47,3735,80,4330.17,13.74,4,0.72,0.03,0.18,0.01,0.17,0.04,5.791,1.097,975.98,386.77,0.14
10864324,SAP,18.0,10.52,3769,131,6444.7,10.18,4,1.1,0.01,0.26,0.01,0.25,0.02,4.037,0.402,743.93,151.46,0.14
10864433,PDCSAP,18.0,,4726,80,125.16,0.8,6,13.52,0.31,2.14,0.01,0.25,0.03,4.112,0.436,116.89,25.25,0.14
10865371,PDCSAP,15.0,,4479,80,224.92,1.42,5,7.5,0.31,1.38,0.02,0.51,0.02,1.96,0.084,153.97,13.37,0.15
10865491,SAP,18.0,31.81,3336,114,72941.68,63.93,2,,,,,0.1,0.06,6.849,1.96,6073.04,3753.78,0.14
10873344,PDCSAP,15.0,,4224,147,396.07,2.19,6,4.5,0.18,0.86,0.02,0.49,0.02,2.042,0.081,256.91,20.73,0.21
10874822,PDCSAP,15.0,,4052,141,431.57,2.88,,3.51,0.39,0.57,0.01,0.28,0.03,3.603,0.342,775.03,149.61,0.23
10875849,SAP,15.0,18.52,3835,134,24011.86,20.65,3,,,,,0.25,0.03,4.124,0.552,1143.92,315.2,0.26
10878084,PDCSAP,7.0,,4492,80,254.97,0.97,6,11.93,0.17,1.78,0.01,0.4,0.03,2.494,0.157,142.93,18.38,0.29
10878121,PDCSAP,13.0,,4617,161,166.98,0.85,6,13.23,0.18,1.86,0.01,0.22,0.02,4.489,0.342,140.89,21.8,0.29
10879833,SAP,15.0,7.77,3950,80,1197.27,6.51,,,,,,0.8,0.03,1.256,0.043,437.69,31.11,0.27
10881028,PDCSAP,15.0,,4245,148,328.65,2.07,5,5.01,0.12,0.97,0.02,0.34,0.02,2.976,0.213,204.65,29.98,0.25
10881429,SAP,5.0,35.92,3412,115,19787.88,35.39,,,,,,0.56,0.06,1.854,0.227,842.26,212.06,0.33
10905415,SAP,16.0,6.92,3890,136,3591.53,12.01,4,1.01,0.03,0.25,0.02,0.06,0.02,12.655,1.947,951.48,301.13,0.14
10910679,SAP,15.0,25.88,3353,114,33765.85,31.02,3,,,,,0.31,0.07,3.409,0.796,2559.07,1278.8,0.11
10916978,PDCSAP,18.0,,4066,142,823.92,3.13,5,3.75,0.12,0.73,0.01,0.23,0.02,4.464,0.411,292.86,55.01,0.18
10920681,PDCSAP,18.0,,4278,80,584.67,2.66,5,4.23,0.04,0.84,0.01,0.37,0.02,2.697,0.15,189.66,21.27,0.17
10923960,PDCSAP,17.0,,3967,80,1143.76,5.3,4,2.11,0.18,0.47,0.01,0.25,0.02,3.964,0.366,378.03,70.88,0.17
10927848,PDCSAP,7.0,,4840,147,326.72,0.88,6,13.51,0.17,2.05,0.01,0.21,0.02,4.804,0.387,118.54,19.37,0.12
10933384,PDCSAP,15.0,,4463,100,204.87,1.12,6,10.06,0.25,1.53,0.03,0.42,0.02,2.412,0.134,147.18,16.66,0.28
10933775,PDCSAP,7.0,,4365,80,236.86,0.81,7,11.67,0.17,1.92,0.01,0.31,0.02,3.288,0.214,113.91,14.99,0.22
10934370,PDCSAP,14.0,,4070,81,288.04,3.02,,3.96,0.08,0.57,0.01,1.18,0.03,0.85,0.019,887.39,41.81,0.22
10935662,SAP,13.0,32.3,3666,128,40752.99,49.02,2,,,,,0.33,0.06,3.142,0.552,811.23,297.55,0.22
10936114,PDCSAP,13.0,,4311,150,275.31,1.59,6,6.6,0.16,1.31,0.03,0.16,0.02,6.156,0.594,160.84,31.6,0.27
10938379,SAP,9.0,8.23,3877,135,4181.15,12.69,,,,,,0.13,0.03,7.084,1.206,627.08,222.1,0.34
10976252,SAP,18.0,24.22,3667,80,29732.89,29.06,3,,,,,0.24,0.03,4.198,0.565,1155.74,320.11,0.18
10976343,SAP,18.0,10.52,3688,129,5827.31,11.21,4,1.03,0.01,0.23,0.01,0.21,0.02,4.68,0.452,942.33,185.46,0.14
10976504,PDCSAP,18.0,,4105,143,698.56,3.38,4,3.67,0.11,0.76,0.01,0.49,0.02,2.052,0.095,254.79,24.19,0.19
10976775,SAP,18.0,26.88,3675,80,18771.42,30.38,3,,,,,0.26,0.03,3.907,0.481,1107.99,280.0,0.12
10976842,SAP,18.0,7.11,4029,141,2643.11,6.37,,,,,,0.17,0.02,5.914,0.705,869.36,212.25,0.12
10978008,SAP,18.0,181.16,3533,115,1538913.94,262.58,,,,,,0.2,0.1,4.823,1.685,1973.51,1539.44,0.17
10978644,PDCSAP,18.0,,4060,142,676.0,3.57,,3.36,0.14,0.66,0.02,0.52,0.03,1.933,0.127,283.56,38.1,0.13
10978948,SAP,18.0,297.62,3165,114,1127798.56,306.34,,,,,,0.32,0.15,3.681,1.572,8332.08,8280.31,0.15
10979181,PDCSAP,18.0,,4612,100,148.18,1.07,6,10.45,0.28,1.61,0.01,0.37,0.03,2.743,0.199,211.31,31.0,0.15
10988045,PDCSAP,15.0,,4058,142,686.74,2.97,4,4.47,0.21,0.85,0.02,1.03,0.02,0.971,0.023,202.63,10.08,0.2
10988222,PDCSAP,13.0,,5310,167,88.3,2.05,,5.11,0.18,0.86,0.03,1.18,0.03,,,,,
10990223,SAP,15.0,38.58,3600,80,28522.93,53.28,,,,,,0.53,0.03,1.894,0.113,1994.3,244.81,0.31
10990267,PDCSAP,15.0,,4394,153,273.07,1.44,5,8.34,0.2,1.46,0.02,0.46,0.03,2.195,0.145,157.75,21.18,0.24
10990861,SAP,13.0,16.47,3591,125,31954.64,17.85,3,,,,,0.29,0.04,3.503,0.485,1008.31,288.24,0.25
10991239,PDCSAP,15.0,,4136,144,895.8,3.81,5,3.25,0.05,0.63,0.01,,,,,,,
10991892,PDCSAP,15.0,,4489,157,190.78,1.16,5,11.09,0.33,1.72,0.01,0.43,0.02,2.347,0.135,112.62,13.21,0.31
10992126,PDCSAP,8.0,,4623,100,300.32,1.44,5,7.85,0.13,1.41,0.05,0.61,0.03,1.642,0.067,160.25,13.51,0.28
10992390,PDCSAP,13.0,,4218,100,325.26,1.54,6,7.43,0.15,1.17,0.03,0.57,0.03,1.778,0.09,139.79,14.41,0.28
10992414,SAP,13.0,34.72,3572,115,41994.17,57.89,,,,,,0.47,0.03,2.141,0.152,1458.56,212.28,0.33
11018283,SAP,15.0,8.92,3987,139,3600.67,8.77,,,,,,0.24,0.02,4.285,0.427,955.08,193.98,0.1
11018454,PDCSAP,15.0,,4322,151,401.77,1.48,6,7.35,0.16,1.16,0.02,0.36,0.02,2.823,0.178,160.64,20.64,0.1
11018481,PDCSAP,15.0,,4485,100,185.24,1.05,7,9.6,0.23,1.51,0.01,0.3,0.02,3.31,0.231,162.42,23.08,0.1
11027708,PDCSAP,18.0,,4226,100,791.34,4.27,4,2.62,0.05,0.56,0.01,0.46,0.03,2.173,0.122,349.65,39.86,0.18
11031937,SAP,18.0,9.94,3760,80,1500.79,9.82,,,,,,0.66,0.03,1.533,0.07,837.52,78.01,0.14
11032402,PDCSAP,18.0,,4395,153,500.15,2.02,5,5.54,0.12,0.94,0.02,0.43,0.03,2.363,0.143,208.75,25.48,0.13
11033323,PDCSAP,16.0,,3983,139,2232.02,6.2,4,1.9,0.02,0.32,0.02,0.17,0.02,5.978,0.597,312.28,63.43,0.15
11033884,SAP,18.0,23.02,3533,123,42894.86,45.38,3,,,,,0.14,0.02,6.842,1.068,2281.84,737.46,0.17
11037302,SAP,18.0,17.51,3746,131,16926.67,20.48,3,,,,,0.16,0.02,6.242,0.821,1729.45,467.56,0.18
11037481,SAP,16.0,10.14,3563,124,16926.11,34.17,2,,,,,0.1,0.02,8.744,1.474,532.56,185.99,0.2
11042388,PDCSAP,15.0,,4497,100,438.06,1.23,6,9.11,0.17,1.48,0.01,0.52,0.02,1.942,0.087,127.95,11.76,0.26
11043806,PDCSAP,8.0,,4269,80,455.3,1.44,5,7.86,0.12,1.28,0.04,0.56,0.03,1.808,0.091,200.22,20.57,0.21
11044097,SAP,15.0,7.05,4121,144,2847.36,6.23,,,,,,0.66,0.03,1.532,0.063,593.29,51.03,0.24
11045542,PDCSAP,14.0,,4450,100,258.9,1.44,6,7.64,0.25,1.28,0.01,0.53,0.04,1.891,0.125,195.61,26.33,0.24
11068340,SAP,18.0,8.06,3370,120,40171.33,23.41,,,,,,0.23,0.06,4.54,1.12,3454.49,1830.07,0.19
11068543,PDCSAP,18.0,,4229,125,588.83,3.02,,3.87,0.08,0.74,0.02,0.44,0.02,2.306,0.115,317.24,32.06,0.19
11071936,PDCSAP,15.0,,4130,144,674.28,3.78,5,3.06,0.04,0.58,0.04,0.25,0.02,4.005,0.331,617.13,103.44,0.15
11072852,PDCSAP,15.0,,4551,100,226.25,1.4,5,9.06,0.3,1.45,0.01,0.57,0.02,1.778,0.075,168.32,14.64,0.13
11073208,PDCSAP,15.0,,4143,145,454.91,2.95,,3.77,0.54,0.61,0.02,0.22,0.02,4.631,0.449,475.36,93.94,0.1
11076239,PDCSAP,15.0,,3903,136,550.6,3.22,5,3.49,0.09,0.76,0.01,0.58,0.03,1.719,0.077,264.04,24.5,0.16
11079776,SAP,18.0,16.94,3629,127,15415.39,21.5,3,0.54,0.02,0.15,0.01,0.27,0.06,3.827,0.836,1016.99,471.48,0.26
11080345,PDCSAP,16.0,,4323,151,224.72,0.89,7,11.87,0.26,1.78,0.01,0.19,0.02,5.383,0.556,116.13,24.54,0.15
11080665,PDCSAP,18.0,,4118,144,974.24,3.88,5,2.53,0.22,0.52,0.01,0.22,0.03,4.495,0.522,428.85,101.87,0.19
11080989,SAP,18.0,32.3,3572,118,44453.82,76.59,2,,,,,0.16,0.04,5.897,1.184,1639.03,693.65,0.2
11082588,SAP,18.0,14.08,3705,129,12839.75,17.06,3,0.7,0.01,0.19,0.0,0.16,0.02,6.158,0.868,1007.36,293.02,0.14
11086945,PDCSAP,17.0,,3872,135,1694.73,6.67,4,1.73,0.06,0.36,0.02,0.11,0.02,8.737,1.075,508.21,127.9,0.12
11091452,SAP,18.0,6.73,3842,80,2866.67,11.12,,,,,,0.09,0.02,9.273,1.614,1030.22,372.1,0.22
11097771,PDCSAP,6.0,,4819,147,195.79,0.85,6,11.92,0.15,1.76,0.03,0.3,0.03,3.404,0.355,156.79,33.47,0.32
11099165,SAP,15.0,7.72,3930,80,1354.92,7.96,,,,,,0.87,0.03,1.16,0.039,664.72,46.4,0.21
11100085,PDCSAP,13.0,,4548,159,260.0,1.46,6,7.53,0.23,1.12,0.02,0.15,0.02,6.676,0.805,169.41,41.84,0.32
11100436,SAP,15.0,18.2,3563,124,15293.8,31.55,2,,,,,0.1,0.02,8.882,1.5,1848.09,647.74,0.28
11122913,SAP,4.0,24.51,3948,80,37061.65,37.72,,,,,,0.05,0.01,14.029,2.144,824.87,259.75,0.12
11126216,SAP,15.0,16.73,3514,80,6447.37,19.76,3,,,,,1.37,0.04,0.731,0.021,800.97,199.51,0.08
11133758,PDCSAP,18.0,,4271,80,821.0,3.07,4,3.79,0.12,0.79,0.01,0.36,0.03,2.843,0.27,237.57,45.93,0.15
11134139,SAP,18.0,17.73,3748,131,14666.58,22.98,3,,,,,0.12,0.02,8.062,1.276,1534.98,503.19,0.13
11134530,PDCSAP,18.0,,4150,80,476.89,3.35,4,4.01,0.18,0.77,0.03,0.34,0.02,2.979,0.197,282.22,38.03,0.16
11134608,PDCSAP,18.0,,4302,100,304.79,1.39,6,7.86,0.2,1.31,0.01,0.32,0.02,3.154,0.197,221.76,28.26,0.19
11134682,SAP,18.0,15.15,3553,124,8058.43,18.57,3,,,,,0.09,0.02,9.607,1.487,2048.69,655.06,0.19
11136421,SAP,5.0,11.02,,139,3738.98,11.52,,,,,,0.34,0.07,3.09,0.64,954.22,418.61,0.14
11136830,PDCSAP,16.0,,3849,134,1252.43,6.4,4,1.76,0.05,0.41,0.02,,,,,,,
11138484,PDCSAP,18.0,,3920,80,1925.91,6.67,4,1.8,0.02,0.44,0.01,0.16,0.02,6.281,0.759,743.67,183.95,0.13
11138542,PDCSAP,18.0,,4670,80,93.23,0.76,6,14.36,0.53,1.96,0.02,0.52,0.02,1.944,0.083,164.16,14.35,0.14
11143958,SAP,18.0,7.06,4051,80,2529.64,7.78,,,,,,0.23,0.02,4.445,0.485,667.92,148.73,0.18
11151836,PDCSAP,15.0,,4258,149,414.42,1.74,5,6.56,0.1,1.24,0.05,0.2,0.02,5.097,0.502,222.24,44.55,0.25
11151844,PDCSAP,13.0,,4280,149,234.08,1.1,6,9.97,0.41,1.65,0.02,0.19,0.02,5.149,0.443,120.01,20.96,0.21
11152284,SAP,13.0,17.51,3720,121,16929.24,20.59,3,,,,,0.36,0.03,2.78,0.216,909.71,143.67,0.18
11152777,SAP,4.0,27.41,3788,118,21450.3,28.25,,,,,,0.27,0.03,3.771,0.356,1076.41,206.89,0.23
11177941,SAP,15.0,13.84,3712,129,7293.51,13.9,3,,,,,0.33,0.03,3.033,0.268,1017.82,183.12,0.13
11178147,SAP,15.0,11.45,4027,140,6499.03,10.4,,,,,,0.61,0.03,1.651,0.078,765.12,73.63,0.08
11181345,PDCSAP,7.0,,4690,80,288.01,1.46,6,6.79,0.11,1.34,0.01,0.48,0.02,2.093,0.086,192.1,16.35,0.17
11181428,PDCSAP,4.0,,4383,80,286.15,0.9,6,12.16,0.09,1.89,0.01,0.5,0.02,2.026,0.074,113.81,8.6,0.17
11182901,PDCSAP,15.0,,3988,139,1210.43,6.06,4,1.83,0.09,0.36,0.02,0.2,0.02,4.981,0.556,393.2,89.78,0.12
11190431,PDCSAP,7.0,,4351,80,197.21,0.79,7,11.92,0.37,1.87,0.01,0.36,0.02,2.782,0.181,70.93,9.35,0.16
11190852,SAP,17.0,6.13,3755,131,2868.87,13.1,4,0.87,0.01,0.21,0.0,0.06,0.01,13.276,2.017,1027.8,320.99,0.19
11192141,PDCSAP,18.0,,4204,84,583.51,1.34,6,8.77,0.05,1.45,0.02,0.69,0.09,1.546,0.236,215.37,68.15,0.12
11192252,SAP,18.0,9.06,3766,131,3617.08,8.12,,,,,,0.59,0.02,1.695,0.067,472.38,38.57,0.12
11193457,PDCSAP,18.0,,4008,80,1539.06,4.19,4,2.84,0.04,0.62,0.0,0.73,0.03,1.377,0.049,301.54,21.95,0.16
11196191,PDCSAP,18.0,,4335,151,390.2,1.41,6,8.05,0.17,1.32,0.02,0.77,0.02,1.302,0.036,136.91,8.0,0.18
11196413,PDCSAP,17.0,,3655,127,13751.15,17.58,3,0.68,0.02,0.19,0.01,0.2,0.05,4.912,1.03,1079.13,477.67,0.18
11197047,SAP,18.0,13.57,3700,80,8405.9,15.22,3,0.78,0.01,0.22,0.01,0.33,0.03,3.041,0.235,687.53,107.73,0.14
11197159,PDCSAP,8.0,,4782,144,174.18,0.92,6,13.69,0.43,1.99,0.02,0.08,0.03,9.19,1.903,456.12,197.94,0.14
11199150,PDCSAP,6.0,,4301,80,423.01,1.23,6,9.43,0.26,1.5,0.02,0.22,0.01,4.582,0.303,131.62,17.67,0.19
11199736,SAP,18.0,12.94,3708,80,5684.47,12.23,4,0.78,0.11,0.21,0.01,0.46,0.04,2.224,0.175,532.64,85.11,0.16
11205547,PDCSAP,15.0,,4000,140,720.69,4.8,4,2.31,0.03,0.52,0.01,0.71,0.02,1.41,0.042,442.39,27.34,0.2
11206069,PDCSAP,15.0,,4721,143,141.45,0.96,6,10.63,0.3,1.65,0.02,0.32,0.02,3.117,0.191,294.5,36.69,0.31
11229003,SAP,18.0,160.26,3280,114,1928382.99,350.11,,,,,,0.15,0.11,5.169,1.883,15738.38,12825.31,0.14
11231223,SAP,15.0,21.15,3730,80,15445.7,22.08,3,,,,,0.67,0.03,1.509,0.06,1122.5,91.09,0.11
11234835,PDCSAP,14.0,,,,275.13,1.83,6,5.57,0.18,0.98,0.04,,,,,,,
11235573,PDCSAP,6.0,,4282,80,472.16,1.23,6,9.36,0.14,1.46,0.02,0.22,0.02,4.643,0.348,147.37,22.44,0.14
11242282,SAP,18.0,22.28,4015,140,38399.15,44.03,,,,,,0.7,0.02,1.424,0.046,329.87,22.52,0.14
11242521,SAP,17.0,16.15,3630,127,13245.74,20.97,3,,,,,0.13,0.04,6.943,1.459,691.73,306.57,0.16
11243761,PDCSAP,18.0,,4375,100,280.5,1.14,6,9.71,0.24,1.51,0.01,0.48,0.02,2.088,0.106,118.69,12.28,0.12
11244265,SAP,18.0,14.03,3650,80,7131.21,16.05,3,0.72,0.01,0.21,0.0,0.51,0.03,1.957,0.097,836.68,84.36,0.13
11244839,PDCSAP,18.0,,4201,147,342.61,1.47,6,7.8,0.15,1.26,0.01,0.36,0.02,2.798,0.171,153.35,19.12,0.1
11244918,PDCSAP,5.0,,4623,80,860.32,4.39,4,2.55,0.02,0.47,0.01,0.08,0.01,10.906,1.393,700.61,183.54,0.1
11245491,SAP,18.0,29.76,3449,80,22955.55,30.76,3,,,,,0.78,0.05,1.295,0.081,1382.77,176.13,0.12
11253571,SAP,18.0,8.75,4148,145,1895.81,7.57,4,1.5,0.15,0.33,0.01,0.37,0.04,2.789,0.318,487.82,113.93,0.16
11259430,SAP,8.0,12.66,3634,127,24139.16,25.47,3,,,,,0.07,0.02,10.952,1.867,1267.14,447.82,0.29
11284798,PDCSAP,15.0,,4349,100,269.23,1.08,6,9.9,0.17,1.45,0.01,0.57,0.02,1.777,0.073,129.12,10.9,0.13
11288133,PDCSAP,4.0,,4080,81,484.34,1.22,,9.25,0.65,1.33,0.04,1.21,0.02,0.828,0.016,157.49,6.86,0.15
11288779,PDCSAP,13.0,,4428,80,186.41,0.82,6,13.15,0.26,2.05,0.01,0.55,0.02,1.832,0.071,85.7,6.83,0.15
11289398,PDCSAP,15.0,,3919,80,2357.47,7.88,4,1.49,0.04,0.35,0.02,0.18,0.03,5.423,0.817,1037.24,323.49,0.11
11294667,SAP,18.0,9.0,3729,130,6733.73,12.38,3,0.98,0.02,0.24,0.02,0.11,0.01,8.855,1.031,622.36,148.33,0.26
11295008,PDCSAP,8.0,,4494,80,281.23,0.84,7,13.16,0.14,1.88,0.01,0.26,0.02,3.855,0.303,150.3,24.08,0.14
11298877,PDCSAP,17.0,,4517,80,132.25,0.77,7,14.42,0.25,2.07,0.01,0.34,0.02,2.99,0.19,129.49,16.69,0.13
11305377,PDCSAP,10.0,,4508,80,169.0,0.94,7,10.37,0.24,1.54,0.02,0.39,0.02,2.563,0.145,196.15,22.45,0.16
11305937,PDCSAP,7.0,,4276,80,298.35,1.31,6,8.62,0.34,1.25,0.02,0.24,0.02,4.278,0.376,143.8,25.63,0.19
11306304,SAP,5.0,104.17,3403,114,148094.29,122.83,,,,,,0.15,0.07,5.647,1.707,3045.77,2011.74,0.25
11306696,PDCSAP,18.0,,4184,146,861.52,3.41,5,3.15,0.15,0.61,0.02,0.21,0.03,4.739,0.748,316.28,103.35,0.24
11306789,SAP,18.0,21.93,3650,118,17302.58,37.7,2,,,,,0.25,0.03,4.125,0.519,660.4,170.47,0.16
11307603,SAP,18.0,115.74,3490,115,1611740.17,222.8,,,,,,0.5,0.07,2.076,0.289,1631.46,469.66,0.21
11336984,SAP,15.0,14.03,3801,133,7105.59,18.15,3,0.66,0.02,0.18,0.02,0.32,0.03,3.207,0.274,801.71,139.14,0.15
11339247,PDCSAP,7.0,,4331,80,420.28,1.22,6,9.97,0.1,1.49,0.02,0.79,0.02,1.275,0.034,144.11,8.28,0.11
11342861,SAP,15.0,18.94,,,35357.13,19.5,3,,,,,,,,,,,
11343185,PDCSAP,15.0,,4109,143,693.41,3.1,5,3.6,0.1,0.69,0.02,0.21,0.03,4.896,0.624,366.67,95.88,0.11
11348995,SAP,18.0,13.02,3907,136,5470.03,13.49,3,0.83,0.01,0.18,0.01,0.53,0.02,1.897,0.088,810.29,76.59,0.15
11351036,SAP,4.0,8.42,3855,80,18344.42,25.55,,,,,,0.07,0.02,11.929,1.948,657.64,222.19,0.1
11352504,SAP,18.0,26.21,3535,115,28508.28,40.18,2,,,,,0.64,0.04,1.596,0.112,880.83,125.91,0.15
11352770,SAP,17.0,34.44,3975,120,196490.37,347.49,,,,,,0.07,0.02,10.987,1.942,3180.79,1165.73,0.15
11352865,PDCSAP,18.0,,4137,144,900.7,2.88,5,4.12,0.06,0.78,0.01,0.47,0.02,2.126,0.099,291.9,27.58,0.15
11356839,PDCSAP,17.0,,4406,80,291.0,1.07,6,10.85,0.15,1.66,0.01,0.3,0.02,3.41,0.281,131.25,21.97,0.19
11362351,SAP,18.0,10.74,3855,134,3672.11,11.06,4,1.07,0.02,0.25,0.0,0.22,0.02,4.488,0.412,932.94,173.72,0.27
11362422,SAP,18.0,6.55,3828,133,1810.03,12.5,3,0.97,0.02,0.29,0.01,0.15,0.02,6.535,0.829,548.66,142.56,0.33
11393580,PDCSAP,15.0,,3878,80,4630.02,8.35,4,1.4,0.01,0.29,0.01,0.24,0.02,4.161,0.423,725.85,150.61,0.12
11393869,SAP,4.0,5.98,4395,80,3125.04,9.27,,,,,,0.11,0.03,7.956,1.425,708.48,264.72,0.12
11394497,PDCSAP,15.0,,4385,100,376.21,2.06,4,6.37,0.13,1.16,0.01,0.4,0.02,2.499,0.111,158.57,14.64,0.18
11401173,SAP,18.0,13.31,3780,132,6744.89,15.32,3,0.72,0.01,0.21,0.02,,,,,,,
11402817,PDCSAP,18.0,,4046,141,663.77,2.88,5,3.93,0.14,0.7,0.01,0.23,0.03,4.415,0.553,310.18,79.64,0.15
11403325,PDCSAP,18.0,,4414,80,1013.74,4.84,4,2.44,0.02,0.43,0.01,0.24,0.02,4.164,0.403,421.52,83.02,0.15
11409827,PDCSAP,7.0,,4409,80,169.4,0.67,6,14.85,0.23,2.27,0.04,0.3,0.02,3.372,0.263,94.47,14.94,0.17
11410398,SAP,5.0,17.22,4158,80,12937.98,23.56,,,,,,0.41,0.02,2.427,0.14,783.01,91.46,0.19
11411378,SAP,18.0,19.94,3524,123,8457.91,22.55,3,0.39,0.01,0.12,0.01,0.06,0.02,11.889,2.118,2426.25,895.39,0.15
11413063,,,,,,,,,6.7,0.12,1.46,0.02,2.01,0.02,,,,,
11414421,SAP,18.0,10.16,3825,133,4875.95,13.01,3,,,,,0.22,0.02,4.503,0.395,738.74,131.63,0.36
11414707,SAP,5.0,9.43,4388,80,4611.21,8.86,,,,,,0.29,0.02,3.519,0.254,715.42,104.27,0.37
11415061,PDCSAP,18.0,,4368,80,340.39,1.52,5,7.63,0.09,1.28,0.01,0.39,0.02,2.565,0.128,288.13,29.2,0.4
11446280,PDCSAP,7.0,,4275,80,421.63,1.15,6,9.89,0.12,1.6,0.01,0.49,0.02,2.058,0.099,107.59,10.62,0.15
11447282,PDCSAP,14.0,,5115,147,103.89,0.86,7,11.78,0.16,1.81,0.01,0.1,0.03,8.283,1.64,227.23,94.38,0.19
11453630,SAP,18.0,5.95,3925,137,1580.87,7.01,,,,,,0.11,0.03,7.816,1.645,548.57,243.0,0.16
11454341,SAP,18.0,7.48,4091,143,1236.77,5.84,,,,,,0.62,0.03,1.622,0.067,588.55,49.78,0.14
11460413,SAP,18.0,7.47,3920,80,1242.27,5.72,,,,,,0.96,0.04,1.044,0.045,516.62,45.76,0.15
11462100,PDCSAP,13.0,,4294,80,254.09,0.94,6,12.15,0.3,1.81,0.02,0.38,0.02,2.667,0.14,98.35,10.49,0.17
11463603,PDCSAP,18.0,,3980,139,1822.0,6.22,4,1.86,0.05,0.38,0.02,0.23,0.03,4.399,0.493,345.31,79.02,0.17
11468899,SAP,18.0,16.94,3587,115,6787.12,24.03,3,,,,,0.54,0.04,1.876,0.139,1200.88,180.92,0.33
11493683,SAP,15.0,33.07,3661,80,32849.12,44.56,,,,,,0.21,0.03,4.883,0.671,1083.15,305.81,0.16
11494511,PDCSAP,15.0,,4165,100,276.2,0.88,6,12.82,0.19,1.79,0.01,0.5,0.03,2.006,0.11,93.42,10.39,0.11
11496589,PDCSAP,15.0,,3990,80,643.43,2.91,5,3.29,0.3,0.69,0.03,0.76,0.03,1.322,0.05,307.81,23.85,0.09
11497648,PDCSAP,15.0,,4050,81,888.16,3.55,4,3.26,0.03,0.73,0.02,0.96,0.02,1.042,0.025,304.68,15.89,0.13
11498413,PDCSAP,15.0,,4117,144,1253.29,4.56,,2.5,0.07,0.46,0.01,0.14,0.02,6.744,1.038,660.67,210.53,0.16
11500115,PDCSAP,15.0,,4188,146,359.85,2.13,5,5.29,0.08,0.93,0.03,,,,,,,
11511883,PDCSAP,18.0,,4139,144,715.55,2.91,5,3.96,0.19,0.77,0.01,0.23,0.03,4.341,0.553,334.08,87.22,0.18
11512229,PDCSAP,18.0,,3980,139,951.15,6.65,4,1.85,0.04,0.45,0.03,0.1,0.02,8.601,1.561,558.63,210.8,0.19
11517707,PDCSAP,18.0,,4281,149,327.75,1.85,6,5.42,0.16,1.04,0.01,0.24,0.02,4.278,0.372,323.44,57.15,0.27
11518193,SAP,18.0,160.26,3534,123,1067324.71,216.24,,,,,,0.34,0.08,3.208,0.805,1249.85,677.25,0.26
11518371,SAP,17.0,20.33,3493,120,37305.89,56.13,,,,,,0.09,0.06,7.147,1.958,1499.74,882.99,0.21
11546335,SAP,15.0,10.88,3868,80,4269.47,13.11,3,,,,,0.16,0.03,6.168,0.947,1901.02,602.37,0.15
11546482,PDCSAP,14.0,,4539,131,555.53,2.37,5,4.9,0.06,0.99,0.01,0.07,0.03,9.358,2.026,56.72,25.9,0.15
11560280,PDCSAP,18.0,,3900,136,2311.86,8.04,4,1.52,0.02,0.27,0.07,0.19,0.02,5.296,0.68,415.99,109.76,0.15
11566536,SAP,18.0,18.2,3607,126,21592.6,20.65,3,,,,,,,,,,,
11567375,PDCSAP,18.0,,4030,80,806.26,2.6,5,4.17,0.12,0.87,0.01,0.61,0.02,1.658,0.063,198.72,15.51,0.18
11572029,PDCSAP,18.0,,3889,136,3063.27,6.61,4,1.76,0.03,0.39,0.01,0.22,0.03,4.618,0.557,358.12,88.36,0.3
11600299,SAP,15.0,20.73,3657,80,33385.89,27.54,3,,,,,0.19,0.03,5.365,0.728,939.41,262.41,0.17
11601202,PDCSAP,4.0,,4478,80,224.37,0.81,6,13.58,0.39,1.83,0.04,0.56,0.02,1.775,0.058,125.75,8.64,0.11
11612249,SAP,16.0,43.4,3362,117,259615.44,187.04,,,,,,,,,,,,
11612320,PDCSAP,18.0,,4485,100,272.13,1.17,6,9.42,0.27,1.48,0.01,0.38,0.02,2.688,0.18,123.82,16.75,0.18
11612601,PDCSAP,16.0,,4345,152,333.0,1.73,6,5.88,0.09,1.08,0.02,0.14,0.02,6.938,0.721,222.15,47.11,0.16
11616626,PDCSAP,8.0,,4783,142,282.98,0.87,7,13.03,0.14,1.82,0.01,0.19,0.02,5.4,0.49,149.75,27.64,0.15
11617751,PDCSAP,18.0,,4560,80,142.87,0.9,5,13.13,0.23,1.92,0.01,0.48,0.02,2.113,0.099,178.61,17.25,0.14
11618043,PDCSAP,18.0,,4368,100,461.28,1.89,5,5.62,0.36,1.13,0.01,0.45,0.02,2.216,0.099,161.02,14.62,0.17
11618775,SAP,5.0,37.88,3506,115,214616.11,90.79,,,,,,0.33,0.05,3.172,0.466,1355.68,411.61,0.19
11623314,PDCSAP,18.0,,4258,80,357.43,1.65,6,5.93,0.18,1.06,0.02,0.69,0.03,1.453,0.058,232.16,19.0,0.33
11649687,SAP,15.0,26.54,3522,115,44904.08,27.96,3,,,,,0.53,0.03,1.925,0.129,1390.79,188.46,0.11
11650041,PDCSAP,7.0,,4371,80,177.0,1.06,6,8.25,0.31,1.26,0.02,0.31,0.02,3.281,0.227,155.28,21.8,0.16
11653236,PDCSAP,14.0,,4395,80,249.0,1.18,6,9.54,0.17,1.54,0.01,0.77,0.03,1.301,0.042,151.8,10.22,0.1
11653285,PDCSAP,4.0,,4373,80,667.57,1.48,,7.98,0.04,1.49,0.01,0.93,0.02,1.079,0.028,127.52,7.1,0.12
11656019,PDCSAP,17.0,,,,242.71,2.75,,4.11,0.13,0.87,0.04,,,,,,,
11656337,PDCSAP,18.0,,4723,136,233.98,1.06,6,10.9,0.15,1.73,0.01,0.34,0.02,2.942,0.203,188.82,26.46,0.18
11656670,PDCSAP,18.0,,4935,146,64.72,0.74,6,15.03,0.52,2.03,0.01,1.83,0.94,2.8,2.1,422.51,818.62,0.14
11662751,SAP,18.0,7.04,3967,138,1770.72,7.27,,,,,,0.22,0.03,4.522,0.508,456.52,104.88,0.16
11663337,SAP,18.0,29.76,3180,114,50702.88,77.39,2,,,,,1.0,0.11,1.042,0.126,502.13,124.58,0.15
11665387,SAP,18.0,47.35,3288,121,126028.25,98.03,,,,,,0.28,0.06,3.768,0.896,2052.64,1046.16,0.2
11666115,PDCSAP,18.0,,3901,136,1754.58,6.91,3,1.57,0.03,0.4,0.02,0.39,0.02,2.566,0.151,373.0,44.55,0.16
11667775,PDCSAP,18.0,,4219,80,314.81,1.68,6,5.55,0.12,1.09,0.01,0.31,0.02,3.227,0.245,220.84,34.03,0.16
11670252,PDCSAP,17.0,,4386,126,407.39,2.46,4,4.8,0.08,0.84,0.03,2.19,0.02,0.458,0.005,392.66,10.6,0.07
11671814,PDCSAP,18.0,,4111,143,1045.01,4.21,4,2.81,0.08,0.56,0.01,0.14,0.01,6.976,0.655,430.64,82.27,0.24
11700922,PDCSAP,11.0,,4978,174,296.52,2.47,5,4.8,0.05,1.04,0.02,,,,,,,
11704004,SAP,15.0,13.02,3700,80,4353.42,15.64,3,,,,,0.75,0.03,1.344,0.051,961.74,75.21,0.14
11706231,SAP,16.0,85.03,3211,115,108299.37,121.62,,,,,,1.06,0.06,0.949,0.053,2223.79,621.54,0.14
11706449,PDCSAP,18.0,,4267,149,167.95,1.45,6,6.28,0.2,1.11,0.03,,,,,,,
11717514,PDCSAP,18.0,,3890,80,2725.13,9.37,4,1.26,0.03,0.29,0.01,0.13,0.02,7.513,1.218,762.45,255.93,0.14
11719151,PDCSAP,14.0,,,189,294.3,3.33,5,3.24,0.14,0.62,0.04,0.91,0.03,,,,,
11719508,SAP,18.0,7.18,3774,132,3861.57,13.37,,,,,,0.18,0.03,5.481,0.936,419.27,148.89,0.18
11719849,SAP,18.0,33.88,3250,114,26605.84,39.11,,,,,,0.57,0.09,1.899,0.341,912.25,343.51,0.15
11724851,PDCSAP,18.0,,4263,149,517.4,3.53,5,2.94,0.13,0.61,0.02,0.48,0.04,2.121,0.161,430.18,68.53,0.38
11725476,PDCSAP,18.0,,4186,128,581.77,3.91,5,2.37,0.04,0.5,0.01,0.22,0.03,4.514,0.679,697.08,216.36,0.4
11725482,PDCSAP,4.0,,4428,127,373.64,1.06,,11.09,0.41,1.71,0.07,1.07,0.03,0.934,0.029,127.55,8.16,0.29
11753949,PDCSAP,14.0,,4379,80,162.67,0.92,6,10.96,0.14,1.67,0.03,4.39,0.04,0.228,0.002,186.48,48.33,0.05
11759262,SAP,18.0,39.68,3412,115,70406.88,51.41,,,,,,0.66,0.07,1.565,0.186,756.86,184.14,0.13
11759364,SAP,18.0,23.67,3533,123,24593.83,35.01,3,,,,,0.15,0.03,6.441,1.063,552.47,189.51,0.16
11760107,SAP,18.0,10.85,4358,135,4392.3,23.12,3,,,,,0.08,0.02,9.986,1.703,1609.37,569.78,0.14
11760969,PDCSAP,17.0,,4367,80,141.27,1.04,6,8.61,0.22,1.44,0.02,0.68,0.02,1.467,0.053,164.37,12.21,0.12
11766491,PDCSAP,18.0,,3880,80,548.98,2.14,5,5.1,0.14,0.88,0.01,1.07,0.02,0.932,0.02,245.9,11.48,0.18
11767444,PDCSAP,18.0,,4290,150,719.05,2.57,5,4.44,0.07,0.88,0.02,0.2,0.02,5.027,0.576,368.08,86.15,0.17
11768249,SAP,18.0,12.04,3972,80,30173.28,79.92,,,,,,0.52,0.02,1.94,0.088,416.36,38.6,0.15
11768642,PDCSAP,18.0,,4100,143,229.36,1.56,6,6.05,0.22,1.15,0.04,0.32,0.02,3.148,0.201,262.91,34.04,0.13
11768731,SAP,18.0,14.32,4094,143,8894.1,18.11,3,0.64,0.01,0.18,0.0,0.14,0.02,6.892,0.945,2265.51,637.86,0.15
11769142,PDCSAP,18.0,,4039,141,2229.6,6.27,4,1.87,0.02,0.48,0.01,0.21,0.02,4.823,0.48,734.08,148.64,0.14
11771962,PDCSAP,18.0,,3815,133,1326.07,6.68,3,1.76,0.05,0.42,0.02,0.22,0.02,4.665,0.464,419.18,84.85,0.24
11773146,PDCSAP,18.0,,4089,100,520.48,3.4,4,3.93,0.24,0.75,0.02,0.34,0.03,2.942,0.25,282.65,48.82,0.27
11775000,PDCSAP,18.0,,4293,150,303.53,1.57,6,7.08,0.19,1.12,0.01,1.17,0.04,0.855,0.026,331.68,21.64,0.3
11802617,PDCSAP,7.0,,4472,80,333.22,0.93,6,12.95,0.19,1.99,0.01,0.26,0.03,3.888,0.377,135.85,26.84,0.14
11803855,PDCSAP,6.0,,4366,80,357.08,1.08,6,9.98,0.19,1.6,0.02,0.26,0.02,3.867,0.267,109.25,15.37,0.15
11807844,PDCSAP,18.0,,4673,137,131.41,1.1,6,9.37,0.4,1.55,0.02,0.34,0.02,2.97,0.192,212.95,27.93,0.23
11810504,SAP,2.0,7.94,3964,138,2951.5,6.94,,,,,,0.81,0.02,1.236,0.036,340.05,20.41,0.17
11811732,PDCSAP,18.0,,4005,140,904.17,3.33,5,3.28,0.16,0.68,0.02,0.27,0.02,3.773,0.327,238.07,42.13,0.24
11812012,PDCSAP,9.0,,4460,80,284.06,0.95,6,12.65,0.11,1.93,0.02,0.29,0.02,3.461,0.24,117.39,16.53,0.13
11819401,SAP,18.0,45.79,3415,114,48045.6,71.38,,,,,,0.44,0.05,2.374,0.302,1236.35,322.32,0.13
11819446,SAP,18.0,11.35,3565,124,7450.49,13.9,3,1.07,0.15,0.23,0.01,0.25,0.04,4.144,0.601,937.46,280.74,0.13
11822804,PDCSAP,18.0,,4256,148,604.53,2.2,5,5.09,0.14,0.95,0.01,0.18,0.02,5.406,0.641,306.28,74.29,0.24
11823731,SAP,5.0,7.58,3872,119,4145.84,17.22,,,,,,0.78,0.02,1.289,0.04,432.6,28.17,0.28
11824403,PDCSAP,18.0,,4225,100,685.34,3.6,4,3.16,0.04,0.69,0.01,0.37,0.02,2.747,0.169,248.08,31.09,0.22
11854835,PDCSAP,15.0,,4330,80,372.03,1.44,6,8.1,0.12,1.28,0.01,0.51,0.02,1.987,0.082,194.45,16.88,0.11
11855387,PDCSAP,4.0,,4365,80,613.31,1.47,,7.45,0.47,1.22,0.08,0.25,0.02,4.065,0.324,218.67,35.5,0.14
11857884,SAP,18.0,9.65,3565,80,2828.69,8.96,,,,,,0.88,0.03,1.137,0.033,449.14,28.38,0.13
11859158,SAP,18.0,65.1,3186,115,114480.59,85.49,,,,,,1.37,0.07,0.737,0.037,3187.97,800.67,0.14
11860064,SAP,18.0,12.44,4372,133,67572.76,12.79,,,,,,1.35,0.02,0.743,0.012,143.34,5.69,0.12
11867867,PDCSAP,4.0,,4797,142,250.29,0.85,,12.33,0.93,1.83,0.04,0.37,0.02,2.707,0.174,166.99,21.78,0.2
11903733,PDCSAP,15.0,,4125,80,535.69,2.37,5,4.18,0.2,0.85,0.02,0.36,0.02,2.769,0.164,199.12,24.03,0.12
11909754,PDCSAP,18.0,,4702,138,256.77,1.04,6,10.95,0.22,1.72,0.01,0.37,0.05,2.763,0.362,211.35,56.9,0.16
11910244,SAP,18.0,28.34,3428,114,39516.16,30.89,3,,,,,0.38,0.05,2.758,0.393,855.76,251.49,0.14
11910902,PDCSAP,16.0,,4215,147,771.76,3.62,4,3.21,0.03,0.56,0.0,0.1,0.01,9.17,1.158,333.98,86.54,0.19
11912684,PDCSAP,18.0,,4176,146,628.88,2.12,6,4.95,0.19,0.9,0.02,0.27,0.02,3.771,0.292,197.88,31.24,0.16
11918583,PDCSAP,18.0,,4026,140,764.03,3.59,5,2.86,0.07,0.58,0.01,0.17,0.02,5.93,0.779,557.98,150.48,0.12
11919829,SAP,18.0,9.94,3772,132,3971.3,9.11,,,,,,0.35,0.04,2.921,0.313,629.02,137.47,0.15
11922056,PDCSAP,18.0,,,,585.25,5.64,,2.11,0.04,0.41,0.01,,,,,,,
11924514,PDCSAP,4.0,,4394,128,916.29,1.54,,7.49,0.23,1.19,0.02,1.69,0.03,0.593,0.009,206.52,7.12,0.19
11925474,PDCSAP,18.0,,3813,133,4069.12,8.48,4,1.39,0.01,0.36,0.01,0.25,0.03,4.024,0.43,890.29,194.1,0.5
11954316,SAP,15.0,8.64,3790,80,2965.34,7.89,,,,,,0.43,0.04,2.376,0.202,673.85,117.12,0.09
11955184,PDCSAP,15.0,,4208,147,833.62,2.19,5,5.41,0.09,1.03,0.02,1.12,0.03,0.897,0.02,197.67,9.78,0.08
11958844,PDCSAP,4.0,,4513,129,335.71,1.12,,9.31,0.85,1.34,0.05,1.01,0.02,0.988,0.018,181.44,7.15,0.16
11960922,PDCSAP,18.0,,,,1159.35,3.61,5,2.83,0.15,0.58,0.01,,,,,,,
11968730,PDCSAP,18.0,,4092,143,1815.48,6.25,4,1.93,0.03,0.41,0.01,0.6,0.02,1.663,0.064,630.9,49.97,0.11
11969635,SAP,17.0,32.55,3280,120,61523.58,64.01,2,,,,,0.21,0.07,4.794,1.424,2123.83,1381.93,0.16
11971890,PDCSAP,18.0,,4154,145,849.01,3.83,4,3.01,0.06,0.63,0.03,0.36,0.02,2.825,0.197,395.82,55.78,0.24
11972798,PDCSAP,18.0,,3879,80,1559.23,4.71,4,2.44,0.04,0.57,0.01,0.27,0.02,3.675,0.291,353.15,56.77,0.21
12007085,PDCSAP,18.0,,4213,125,311.98,1.54,5,6.44,0.13,1.15,0.02,0.55,0.02,1.811,0.077,193.33,18.02,0.09
12011403,PDCSAP,18.0,,4136,144,634.99,3.14,5,3.12,0.05,0.68,0.01,0.22,0.02,4.624,0.495,311.99,68.24,0.2
12016555,PDCSAP,18.0,,3987,80,1055.09,4.19,5,2.52,0.17,0.55,0.02,0.47,0.03,2.147,0.125,371.46,44.27,0.18
12017139,SAP,18.0,8.72,,118,3814.24,8.04,,,,,,0.24,0.04,4.279,0.785,796.81,305.9,0.17
12020455,PDCSAP,18.0,,5085,178,135.52,1.98,5,6.18,0.17,1.19,0.01,0.06,0.02,11.296,2.067,739.79,281.0,0.19
12020797,PDCSAP,18.0,,4311,100,389.29,2.44,5,4.32,0.14,0.83,0.02,0.42,0.02,2.378,0.129,273.67,30.2,0.19
12022099,PDCSAP,6.0,,4132,80,490.49,1.38,6,8.48,0.36,1.32,0.02,0.2,0.01,5.09,0.379,123.82,18.68,0.18
12023924,PDCSAP,18.0,,3997,139,1550.86,6.14,4,1.75,0.09,0.4,0.01,0.28,0.02,3.632,0.26,479.32,69.52,0.3
12055136,PDCSAP,18.0,,4741,137,226.33,1.37,5,8.47,0.12,1.55,0.02,0.41,0.02,2.445,0.124,211.47,22.08,0.12
12059457,SAP,18.0,14.17,3760,131,17005.08,16.79,3,,,,,0.12,0.03,7.842,1.443,1075.98,413.58,0.15
12062574,PDCSAP,18.0,,4064,142,1598.1,5.1,4,2.33,0.02,0.53,0.01,0.17,0.03,5.765,0.852,506.45,154.57,0.19
12066068,PDCSAP,18.0,,4072,142,808.66,4.43,4,2.61,0.05,0.57,0.02,0.44,0.03,2.276,0.139,317.83,40.15,0.16
12066292,PDCSAP,18.0,,4275,100,509.54,2.32,5,4.99,0.1,0.89,0.01,0.36,0.02,2.81,0.194,268.33,37.38,0.14
12067016,PDCSAP,18.0,,4223,147,623.42,3.55,5,3.28,0.04,0.63,0.02,0.2,0.02,4.925,0.585,420.78,102.2,0.24
12071153,SAP,17.0,33.6,3468,117,80596.83,57.01,2,,,,,0.24,0.06,4.335,1.124,867.86,486.48,0.18
12071521,PDCSAP,18.0,,4057,80,810.97,3.34,4,3.76,0.13,0.76,0.01,0.31,0.03,3.292,0.286,276.72,48.78,0.21
12072568,PDCSAP,18.0,,4144,145,1005.6,3.78,5,3.01,0.13,0.55,0.01,0.14,0.01,7.278,0.747,410.96,85.94,0.24
12072767,SAP,18.0,26.71,3480,114,32967.66,30.63,3,,,,,0.36,0.05,2.91,0.445,789.67,250.67,0.23
12102923,PDCSAP,15.0,,4631,132,146.18,0.97,6,11.17,0.33,1.55,0.01,0.33,0.02,3.03,0.19,240.09,30.63,0.09
12104965,PDCSAP,7.0,,4479,80,373.55,0.77,6,14.66,0.06,2.16,0.02,0.29,0.02,3.488,0.19,83.65,9.31,0.15
12105944,SAP,18.0,37.2,3572,125,50283.06,62.31,,,,,,0.18,0.05,5.497,1.265,1598.08,782.28,0.21
12109911,PDCSAP,18.0,,5259,175,105.86,1.0,,11.11,0.19,2.05,0.02,0.21,0.02,4.711,0.488,207.34,43.86,0.21
12110726,SAP,18.0,12.36,3712,129,3899.07,13.13,,,,,,0.28,0.03,3.584,0.403,975.6,224.24,0.17
12116523,PDCSAP,16.0,,3969,80,833.15,3.92,4,3.01,0.1,0.64,0.02,0.29,0.02,3.438,0.255,286.53,43.02,0.18
12116533,,,,,,,,,3.89,0.21,0.6,0.01,0.6,0.02,,,,,
12116833,SAP,18.0,15.61,3823,115,25237.23,40.62,2,,,,,0.1,0.03,8.666,1.6,987.35,379.52,0.15
12116993,PDCSAP,17.0,,4557,80,149.68,0.75,7,14.69,0.2,2.09,0.01,0.27,0.02,3.732,0.238,107.93,13.99,0.17
12118099,SAP,2.0,6.43,4036,141,4208.56,5.52,,,,,,0.26,0.03,3.839,0.395,574.99,120.34,0.16
12118116,PDCSAP,16.0,,3984,139,1066.13,3.51,4,3.43,0.13,0.68,0.01,0.17,0.02,5.881,0.526,286.91,52.06,0.14
12118871,PDCSAP,18.0,,4377,127,379.48,2.95,5,3.66,0.1,0.67,0.04,0.82,0.03,1.225,0.04,639.62,42.98,0.13
12120144,PDCSAP,15.0,,4654,80,141.96,0.79,6,14.34,0.19,2.15,0.01,0.34,0.03,2.991,0.227,131.34,20.21,0.15
12120915,SAP,17.0,14.57,3555,124,22765.76,30.66,3,,,,,0.18,0.04,5.494,1.045,476.32,190.21,0.28
12121435,PDCSAP,18.0,,4317,126,523.31,2.71,6,3.42,0.03,0.79,0.02,0.53,0.02,1.878,0.079,278.6,24.02,0.2
12155015,PDCSAP,18.0,,3937,80,1182.24,5.11,4,2.32,0.07,0.52,0.02,1.25,0.03,0.803,0.019,389.42,19.26,0.13
12158574,PDCSAP,18.0,,4235,125,786.16,3.1,,3.68,0.13,0.74,0.01,0.7,0.02,1.432,0.048,268.91,19.33,0.14
12168835,PDCSAP,17.0,,4253,148,543.99,2.63,5,4.17,0.06,0.97,0.01,2.08,0.03,0.482,0.007,154.64,5.25,0.08
12170154,SAP,18.0,7.21,3923,137,2303.93,6.48,,,,,,0.79,0.03,1.266,0.048,391.41,30.53,0.18
12206049,SAP,18.0,28.34,3549,121,29249.01,47.13,,,,,,0.11,0.04,7.461,1.698,2690.07,1298.9,0.18
12206994,SAP,18.0,19.94,3521,123,17009.35,27.43,3,,,,,0.11,0.03,8.302,1.542,1996.5,775.07,0.16
12214454,PDCSAP,16.0,,3984,80,993.8,3.92,5,2.62,0.09,0.53,0.0,0.2,0.02,5.082,0.605,372.11,90.62,0.15
12215566,SAP,18.0,29.55,3438,115,95189.87,93.07,,,,,,0.64,0.09,1.679,0.275,424.19,144.55,0.14
12217469,PDCSAP,16.0,,3960,80,1670.03,3.52,5,2.92,0.11,0.63,0.01,1.21,0.02,0.829,0.017,260.71,11.26,0.11
12217850,SAP,18.0,10.16,3763,131,7330.2,13.57,,,,,,0.2,0.02,5.04,0.564,577.81,132.05,0.15
12219282,PDCSAP,18.0,,4063,120,951.66,3.25,5,3.57,0.26,0.69,0.0,0.36,0.03,2.855,0.276,255.76,50.3,0.24
12252278,PDCSAP,18.0,,4085,142,1016.34,4.68,4,2.55,0.05,0.56,0.01,0.54,0.02,1.865,0.082,248.26,22.34,0.19
12252854,SAP,18.0,16.94,3570,124,8284.7,20.37,3,,,,,0.19,0.03,5.325,0.748,593.81,172.04,0.15
12257460,PDCSAP,7.0,,4376,80,230.19,0.91,6,12.7,0.15,1.75,0.01,0.32,0.02,3.114,0.221,163.97,23.73,0.15
12258572,PDCSAP,8.0,,4360,80,254.99,0.85,7,12.32,0.29,1.88,0.02,0.29,0.01,3.519,0.167,87.36,8.41,0.27
12268408,SAP,18.0,35.31,3503,114,48898.43,56.12,,,,,,0.25,0.05,4.168,0.833,1432.8,604.56,0.21
12268739,PDCSAP,4.0,,,81,193.75,0.66,7,16.31,2.35,2.03,0.19,0.96,0.04,1.051,0.045,78.88,6.84,0.21
12269113,SAP,2.0,8.5,3700,80,3836.53,21.16,,,,,,0.58,0.05,1.75,0.143,398.75,66.25,0.23
12300975,PDCSAP,18.0,,3981,139,1503.27,4.55,4,2.49,0.04,0.54,0.01,0.23,0.03,4.361,0.478,206.55,46.29,0.13
12301444,PDCSAP,18.0,,4290,126,901.47,3.71,5,2.81,0.11,0.5,0.01,0.32,0.02,3.178,0.179,375.71,43.38,0.19
12301602,PDCSAP,7.0,,4374,80,324.73,1.33,7,6.88,0.14,1.33,0.1,0.15,0.01,6.811,0.628,222.59,41.75,0.19
12302890,PDCSAP,18.0,,4113,143,829.74,3.41,5,2.89,0.05,0.65,0.01,0.19,0.02,5.171,0.605,229.06,54.92,0.17
12306530,SAP,18.0,17.58,3644,127,11983.16,22.48,3,,,,,0.24,0.03,4.291,0.461,1324.18,290.92,0.15
12306763,PDCSAP,18.0,,4449,129,311.31,1.37,6,8.5,0.14,1.34,0.01,0.4,0.02,2.487,0.141,159.28,18.41,0.2
12314927,PDCSAP,18.0,,4693,100,155.58,0.78,7,14.15,0.3,2.02,0.01,0.72,0.02,1.4,0.047,116.13,8.05,0.15
12316100,PDCSAP,17.0,,4436,80,213.24,0.97,5,13.38,0.33,1.88,0.01,0.88,0.03,1.14,0.033,109.46,6.64,0.13
12350093,PDCSAP,18.0,,4136,127,1333.02,6.15,4,1.73,0.05,0.39,0.01,0.26,0.02,3.86,0.358,520.88,98.52,0.14
12352536,PDCSAP,18.0,,4666,134,189.24,0.75,6,15.14,0.16,2.24,0.01,0.57,0.02,1.772,0.072,92.09,7.69,0.16
12353369,SAP,18.0,31.09,3399,119,66677.19,49.02,2,,,,,0.18,0.07,5.298,1.587,4716.67,3090.05,0.14
12366757,SAP,18.0,7.77,3750,80,1617.38,7.09,,,,,,0.82,0.02,1.221,0.035,493.72,29.65,0.13
12401903,SAP,5.0,18.85,3708,116,14678.18,22.06,,,,,,0.7,0.04,1.45,0.088,1004.11,123.08,0.16
12402596,PDCSAP,6.0,,4960,152,259.73,0.85,6,12.97,0.37,2.03,0.02,0.2,0.01,4.91,0.32,130.48,17.33,0.14
12404825,SAP,18.0,10.99,3874,120,7131.53,16.56,3,,,,,0.25,0.02,4.039,0.329,541.25,89.84,0.15
12406610,PDCSAP,18.0,,4080,126,1151.94,4.12,5,2.44,0.07,0.53,0.01,0.44,0.02,2.261,0.112,411.84,41.65,0.19
12417370,PDCSAP,18.0,,3900,80,1260.57,4.57,,2.63,0.03,0.51,0.01,1.03,0.02,0.969,0.02,285.47,12.69,0.12
12418504,PDCSAP,15.0,,4582,80,124.74,0.91,5,12.69,0.24,1.84,0.05,0.54,0.02,1.867,0.074,165.47,13.45,0.15
12418840,PDCSAP,18.0,,4165,145,500.39,3.01,5,3.25,0.14,0.66,0.01,0.23,0.02,4.314,0.435,574.47,118.05,0.14
12455116,SAP,5.0,42.52,3352,115,84001.94,90.79,,,,,,0.56,0.06,1.836,0.191,3975.41,1195.4,0.14
12457780,PDCSAP,4.0,,4420,127,610.86,1.52,,7.45,0.32,1.2,0.03,1.28,0.02,0.781,0.013,238.02,9.08,0.11
12459729,PDCSAP,18.0,,4090,143,1346.32,5.17,4,2.25,0.02,0.53,0.02,0.46,0.03,2.187,0.134,305.02,37.98,0.28
12504054,SAP,18.0,14.37,3570,124,16381.37,18.85,3,,,,,0.17,0.02,5.707,0.715,1212.9,311.73,0.16
12506095,PDCSAP,17.0,,5207,165,105.08,0.88,,12.16,0.53,2.04,0.02,0.06,0.02,10.97,2.087,85.4,33.94,0.14
12520159,PDCSAP,8.0,,4752,138,146.4,1.08,,8.68,1.3,1.42,0.01,0.97,0.02,1.037,0.026,181.33,10.1,0.2
12554427,SAP,18.0,52.08,3362,114,122510.38,124.62,,,,,,0.46,0.06,2.287,0.347,1589.88,500.04,0.16
12556469,SAP,18.0,11.74,3588,125,12731.21,15.78,,,,,,0.13,0.02,7.143,1.129,978.4,320.83,0.25
12599753,PDCSAP,18.0,,4174,134,634.31,3.36,5,3.06,0.08,0.66,0.01,0.18,0.02,5.592,0.665,354.81,86.46,0.12
12600259,PDCSAP,18.0,,4288,150,283.99,1.38,6,7.69,0.2,1.36,0.02,0.35,0.02,2.872,0.204,162.86,23.63,0.15
12600652,PDCSAP,18.0,,4056,141,1210.53,3.98,4,2.86,0.04,0.57,0.02,0.27,0.02,3.801,0.351,348.1,65.53,0.13
12601040,SAP,18.0,32.3,3430,114,56380.99,67.45,2,,,,,0.26,0.06,3.996,0.918,1548.26,759.13,0.11
12602404,PDCSAP,10.0,,4457,80,315.54,0.88,6,12.97,0.13,1.95,0.01,0.3,0.02,3.352,0.241,129.36,18.96,0.27
12602421,SAP,18.0,7.8,4175,124,2346.49,7.94,,,,,,0.66,0.02,1.525,0.052,473.81,33.76,0.27
12644223,PDCSAP,18.0,,4086,143,893.23,2.63,5,4.18,0.13,0.84,0.02,0.16,0.01,6.217,0.456,281.87,41.99,0.2
12645224,SAP,18.0,12.66,4035,141,5338.09,11.78,,,,,,0.4,0.03,2.512,0.168,857.84,116.16,0.16
12688798,PDCSAP,6.0,,4245,80,395.85,0.92,6,13.05,0.21,1.97,0.01,0.31,0.01,3.262,0.15,86.88,8.27,0.15
12690711,SAP,18.0,6.38,3986,139,1422.41,7.26,,,,,,0.23,0.03,4.454,0.495,657.43,149.19,0.21
12984227,SAP,18.0,17.36,3608,122,9606.24,20.37,,,,,,0.28,0.04,3.67,0.534,880.49,264.38,0.2

